Verification and the Risk of a Wrong Cascade

We study social learning when agents can pay for public evidence after seeing a private signal. A successful test establishes state one and earns its investigator a bounty, even when the information cannot improve her own action. With a common positive cost and an imperfect test, the public reaches proof or a permanent cascade in finite expected time. In one specification with a symmetric prior, verification eliminates wrong cascades in state zero and makes them more likely in state one for every private-signal precision. A favorable signal that would have started a correct cascade can instead induce a test. If it fails, later agents may abandon the correct action. For a family of signal and test precisions we derive the three terminal probabilities in closed form. A larger bounty can increase both the probability of proof and the probability of a wrong cascade in state one.

==> anc/README.md <==
# Verification and the Risk of a Wrong Cascade

Darina Cheredina and Georgy Lukyanov

## Reproducing the terminal probabilities

Use Python 3.9 or later from this directory. All scripts use the standard library. An agent who is indifferent about testing abstains. An agent who is indifferent between the two final actions takes action one.

| Command | What it reproduces or checks | Expected output |
| --- | --- | --- |
| `python3 appendix_tables.py` | Online Appendix B, Tables B.1–B.4. Prints the bounds at four horizons and the low- and high-signal records at each reachable belief for the two payment rules and the two testing rules. | `appendix_tables_output.txt` |
| `python3 terminal_outcomes.py` | Manuscript Tables 1 and 2, the actions-alone benchmark, and the fixed-payment and matched-technology formulas. Finite systems are solved in fractions and checked by substitution. | `expected_output.txt` |
| `python3 verification_motives.py` | Section 5.6. Compares fixed and declining rewards, identifies the first belief where their records differ, and checks both ways of filling the testing gap, including the same-cost row in Table B.4. | `verification_motives_output.txt` |
| `python3 tapered_exit_formula.py` | Proposition 5.13 and Appendix A.8. Compares the declining-payment formula with the finite-graph solutions in 293 cases, including the switching values. | `tapered_exit_output.txt` |
| `python3 observation_and_stopping.py` | Lemma 5.2 and Section 6. Checks the staged public updates, separating bands and endpoints, incentives in the noisy-test example, and the abstention update under private costs. | `observation_and_stopping_output.txt` |
| `python3 algebra/verify_core_results.py` | Optional checks from the submitted supplement on the payoff and threshold formulas, including seeded parameter draws. | `algebra/audit_output.txt` |

For example, run `python3 appendix_tables.py | diff - appendix_tables_output.txt` to compare the output line by line.

The exit calculations use rational arithmetic. For finite graphs the code solves the state-conditioned first-step equations. For the referee's parameters it propagates all active mass to a finite horizon. The mass already absorbed gives a lower bound for each exit. Adding the unresolved mass gives an upper bound. The intervals in Table B.1 are rounded outwards.

## Independent checks

These programs run on their own and use exact fractions. From this directory run each command in the table.

| Command | Calculation | Expected output |
| --- | --- | --- |
| `python3 audit/independent_replication.py` | Enumerates the four contingent action plans for each type, reconstructs observed records, and computes exit probabilities at each absorbing belief by summing return paths. Rebuilds Tables 1–2 and B.1–B.4, all four staged-update rows, selected finite histories, and the 12-date ordering bounds. | `audit/independent_output.txt` |
| `python3 audit/matched_boundary_check.py` | Tests the fixed and declining payment formulas and first-entry exponents on five likelihood-ratio grids, including intersections of cutoff equalities. | `audit/matched_boundary_output.txt` |
| `python3 audit/static_boundaries.py` | Compares all private cutoffs, trap and action-tie endpoints with payoffs across 218 specifications. Includes perfect tests, a singleton upper trap, and all 16 staged posteriors. | `audit/static_boundaries_output.txt` |

The printed tables and both figures use exact transition calculations. The fixed-seed parameter draws in the optional algebra check test identities separately.


==> anc/algebra/audit_output.txt <==
seed: 20260715
posterior/payoff draws passed: 250,000
investigation-geometry draws passed: 500,000
geometry boundary checks passed: 1,528
public-transition draws passed: 250,000
nonterminal record checks passed: 389,183
lower-trap comparisons passed: 300,000
upper-trap comparisons passed: 300,000
absorbing-neighborhood draws passed: 100,000
upper-neighborhood boundary checks passed: 7
noisy-verification draws passed: 250,000
noisy boundary checks passed: 45
heterogeneous-cost draws passed: 200,000
heterogeneous derivative checks passed: 65,694
all checks passed


==> anc/algebra/verify_core_results.py <==
#!/usr/bin/env python3
"""Fixed-seed numerical audit for Sections 3--6.

The script uses only Python's standard library.  It is a diagnostic aid: the
paper's results are proved analytically, and no proposition relies on these
finite-precision checks.
"""

from __future__ import annotations

import math
import random


SEED = 20_260_715
RNG = random.Random(SEED)
ATOL = 1.0e-9

N_PRIMITIVES = 250_000
N_GEOMETRY = 500_000
N_TRANSITIONS = 250_000
N_TRAPS = 300_000
N_SAFE = 100_000
N_NOISY = 250_000
N_HETEROGENEOUS = 200_000


def close(a: float, b: float, tol: float = ATOL) -> bool:
    return abs(a - b) <= tol * max(1.0, abs(a), abs(b))


def require(condition: bool, message: str) -> None:
    if not condition:
        raise AssertionError(message)


def odds(x: float) -> float:
    if x == 1.0:
        return math.inf
    return x / (1.0 - x)


def from_odds(o: float) -> float:
    if math.isinf(o):
        return 1.0
    return o / (1.0 + o)


def signal_posterior(mu: float, signal: int, q: float) -> float:
    if signal == 1:
        return mu * q / (mu * q + (1.0 - mu) * (1.0 - q))
    return mu * (1.0 - q) / (
        mu * (1.0 - q) + (1.0 - mu) * q
    )


def psi(z: float, signal: int, q: float) -> float:
    if signal == 1:
        return z * (1.0 - q) / (
            z * (1.0 - q) + (1.0 - z) * q
        )
    return z * q / (z * q + (1.0 - z) * (1.0 - q))


def failure_posterior(x: float, p: float) -> float:
    # At (p,x)=(1,1) failure has zero probability and no posterior is needed.
    if p == 1.0:
        return 0.0
    return x * (1.0 - p) / (1.0 - p * x)


def accuracy(y: float) -> float:
    return max(y, 1.0 - y)


def gain_direct(x: float, p: float, c: float, v: float) -> float:
    failure_probability = 1.0 - x * p
    continuation = 0.0
    if failure_probability > 0.0:
        continuation = failure_probability * accuracy(failure_posterior(x, p))
    invest = x * p * (1.0 + v) + continuation - c
    return invest - accuracy(x)


def gain_piecewise(x: float, p: float, c: float, v: float) -> float:
    kappa = p * (1.0 + v)
    bridge = 1.0 / (2.0 - p)
    if x <= 0.5:
        return kappa * x - c
    if x <= bridge:
        return 1.0 - c + x * (kappa - 2.0)
    return p * v * x - c


def noisy_diagnostic(x: float, p: float, eta: float) -> float:
    lower = eta / (p + eta)
    upper = (1.0 - eta) / (2.0 - p - eta)
    if x <= lower:
        return 0.0
    if x <= 0.5:
        return (p + eta) * x - eta
    if x <= upper:
        return 1.0 - eta - (2.0 - p - eta) * x
    return 0.0


def noisy_gain_direct(
    x: float,
    p: float,
    eta: float,
    c: float,
    v: float,
) -> float:
    positive_probability = eta + (p - eta) * x
    post_test_accuracy = max(x * p, (1.0 - x) * eta) + max(
        x * (1.0 - p),
        (1.0 - x) * (1.0 - eta),
    )
    return v * positive_probability + post_test_accuracy - accuracy(x) - c


def noisy_gain_piecewise(
    x: float,
    p: float,
    eta: float,
    c: float,
    v: float,
) -> float:
    return v * (eta + (p - eta) * x) + noisy_diagnostic(x, p, eta) - c


def strict_above(a: float, b: float, tol: float = 3.0e-9) -> bool:
    return a > b and not close(a, b, tol)


def weakly_below(a: float, b: float, tol: float = 3.0e-9) -> bool:
    return a < b or close(a, b, tol)


def uniform_cdf(z: float, lower: float, upper: float) -> float:
    """CDF of a continuous uniform distribution on [lower, upper]."""

    if z <= lower:
        return 0.0
    if z >= upper:
        return 1.0
    return (z - lower) / (upper - lower)


def noisy_positive_components(
    p: float,
    eta: float,
    c: float,
    v: float,
) -> int:
    """Count components of {x: G_eta(x)>0} from its affine pieces.

    The calculation deliberately does not use the critical-cost conditions in
    Theorem 6.2. It inserts every affine root, then scans the resulting points
    and open cells. A zero at a kink therefore separates two components.
    """

    knots = [0.0, eta / (p + eta), 0.5, (1.0 - eta) / (2.0 - p - eta), 1.0]
    nodes = list(knots)
    for left, right in zip(knots, knots[1:]):
        if close(left, right):
            continue
        g_left = noisy_gain_piecewise(left, p, eta, c, v)
        g_right = noisy_gain_piecewise(right, p, eta, c, v)
        slope = (g_right - g_left) / (right - left)
        if abs(slope) > 1.0e-14:
            root = left - g_left / slope
            if left < root < right:
                nodes.append(root)

    nodes.sort()
    unique_nodes: list[float] = []
    for node in nodes:
        if not unique_nodes or not close(node, unique_nodes[-1], 1.0e-11):
            unique_nodes.append(node)

    statuses: list[bool] = []
    for index, node in enumerate(unique_nodes):
        statuses.append(strict_above(noisy_gain_piecewise(node, p, eta, c, v), 0.0))
        if index + 1 < len(unique_nodes):
            midpoint = (node + unique_nodes[index + 1]) / 2.0
            statuses.append(
                strict_above(noisy_gain_piecewise(midpoint, p, eta, c, v), 0.0)
            )

    components = 0
    previously_positive = False
    for positive in statuses:
        if positive and not previously_positive:
            components += 1
        previously_positive = positive
    return components


def theorem_member(x: float, p: float, c: float, v: float) -> bool:
    """Membership implied by Theorem 4's complete case distinction."""

    kappa = p * (1.0 + v)
    w = p * v
    bridge = 1.0 / (2.0 - p)
    c_mid = kappa / 2.0
    c_bridge = w / (2.0 - p)
    c_top = w

    if kappa < 2.0 - 1.0e-12:
        ell = c / kappa
        if c < c_bridge:
            return x > ell
        if c == c_bridge and c < c_top:
            return (ell < x < bridge) or (bridge < x <= 1.0)

        central = False
        upper = False
        if c < c_mid:
            u = (1.0 - c) / (2.0 - kappa)
            central = ell < x < u
        if c < c_top:
            h = c / w
            upper = h < x <= 1.0
        return central or upper

    if abs(kappa - 2.0) <= 1.0e-12:
        if c < 1.0:
            return x > c / 2.0
        if c < c_top:
            return x > c / w
        return False

    if c >= c_top:
        return False
    if c <= c_mid:
        threshold = c / kappa
    elif c <= c_bridge:
        threshold = (c - 1.0) / (kappa - 2.0)
    else:
        threshold = c / w
    return x > threshold


def region_shape(p: float, c: float, v: float) -> tuple:
    """Return the interval shape used in the upper-trap translation."""

    kappa = p * (1.0 + v)
    w = p * v
    bridge = 1.0 / (2.0 - p)
    c_mid = kappa / 2.0
    c_bridge = w / (2.0 - p)
    c_top = w

    if kappa < 2.0 - 1.0e-12:
        ell = c / kappa
        if c < c_bridge:
            return ("upper", ell)
        if c == c_bridge and c < c_top:
            return ("two", ell, bridge, bridge)
        if c < c_mid and c < c_top:
            u = (1.0 - c) / (2.0 - kappa)
            h = c / w
            return ("two", ell, u, h)
        if c < c_mid:
            u = (1.0 - c) / (2.0 - kappa)
            return ("bounded", ell, u)
        if c < c_top:
            return ("upper", c / w)
        return ("empty",)

    if abs(kappa - 2.0) <= 1.0e-12:
        if c < 1.0:
            return ("upper", c / 2.0)
        if c < c_top:
            return ("upper", c / w)
        return ("empty",)

    if c >= c_top:
        return ("empty",)
    if c <= c_mid:
        threshold = c / kappa
    elif c <= c_bridge:
        threshold = (c - 1.0) / (kappa - 2.0)
    else:
        threshold = c / w
    return ("upper", threshold)


def upper_trap_from_shape(mu: float, p: float, c: float, v: float, q: float) -> bool:
    shape = region_shape(p, c, v)
    kind = shape[0]
    if kind == "empty":
        return True
    if kind == "upper":
        return mu <= psi(shape[1], 1, q)
    if kind == "bounded":
        return mu >= psi(shape[2], 0, q)
    if kind == "two":
        return psi(shape[2], 0, q) <= mu <= psi(shape[3], 1, q)
    raise AssertionError(f"unknown shape {kind}")


def draw_parameters() -> tuple[float, float, float, float]:
    p = RNG.uniform(1.0e-5, 1.0)
    q = RNG.uniform(0.50001, 0.99999)
    v = RNG.uniform(0.0, 8.0)
    scale = max(p * (1.0 + v) / 2.0, p * v, 0.05)
    c = RNG.uniform(1.0e-6, 1.6 * scale)
    return p, q, v, c


def audit_primitives() -> None:
    for _ in range(N_PRIMITIVES):
        p, q, v, c = draw_parameters()
        mu = RNG.uniform(1.0e-8, 1.0 - 1.0e-8)
        x = RNG.uniform(0.0, 1.0 - 1.0e-10)
        x0 = signal_posterior(mu, 0, q)
        x1 = signal_posterior(mu, 1, q)
        lam = q / (1.0 - q)

        require(x0 < mu < x1, "signal posterior ordering")
        require(close(odds(x1), lam * odds(mu)), "positive-signal odds")
        require(close(odds(x0), odds(mu) / lam), "negative-signal odds")
        require(close(signal_posterior(psi(x, 0, q), 0, q), x), "psi_0 inverse")
        require(close(signal_posterior(psi(x, 1, q), 1, q), x), "psi_1 inverse")
        require(psi(x, 0, q) >= psi(x, 1, q), "inverse-map ordering")

        failed = failure_posterior(x, p)
        require(close(odds(failed), (1.0 - p) * odds(x)), "failure odds")
        require(failed <= x + ATOL, "failure cannot raise the private posterior")
        bridge = 1.0 / (2.0 - p)
        require(
            (failed >= 0.5) == (x >= bridge) or close(failed, 0.5),
            "post-failure action threshold",
        )
        require(close(gain_direct(x, p, c, v), gain_piecewise(x, p, c, v)), "gain")


def audit_geometry() -> None:
    for i in range(N_GEOMETRY):
        p, _q, v, c = draw_parameters()
        # Include the no-reward face regularly, not only as a limit event.
        if i % 37 == 0:
            v = 0.0
            c = RNG.uniform(1.0e-6, 1.2 * p)
        x = RNG.random()
        direct = gain_piecewise(x, p, c, v) > 0.0
        require(direct == theorem_member(x, p, c, v), "investigation geometry")


def audit_geometry_boundaries() -> int:
    checks = 0
    eps = 1.0e-7
    for p in (0.1, 0.35, 0.7, 1.0):
        v_values = (
            0.0,
            max(0.0, 1.5 / p - 1.0),
            2.0 / p - 1.0,
            2.8 / p - 1.0,
        )
        for v in v_values:
            kappa = p * (1.0 + v)
            w = p * v
            bridge = 1.0 / (2.0 - p)
            c_mid = kappa / 2.0
            c_bridge = w / (2.0 - p)
            c_top = w

            # Continuity at both posterior kinks.
            left_mid = kappa / 2.0
            right_mid = 1.0 + 0.5 * (kappa - 2.0)
            require(close(left_mid, right_mid), "continuity at one half")
            checks += 1
            middle_bridge = 1.0 + bridge * (kappa - 2.0)
            upper_bridge = w * bridge
            require(close(middle_bridge, upper_bridge), "continuity at bridge")
            checks += 1

            # Critical costs are exactly the gross gains at the two kinks and top.
            for x, critical in ((0.5, c_mid), (bridge, c_bridge), (1.0, c_top)):
                require(abs(gain_piecewise(x, p, critical, v)) < 2.0e-10, "critical cost")
                checks += 1

            # The theorem and direct rule agree immediately to either side of
            # every admissible cost boundary and at representative posteriors.
            scale = max(1.0, c_mid, c_bridge, c_top)
            costs = {
                max(1.0e-10, c_mid - eps * scale),
                c_mid,
                c_mid + eps * scale,
                max(1.0e-10, c_bridge - eps * scale),
                c_bridge,
                c_bridge + eps * scale,
                max(1.0e-10, c_top - eps * scale),
                c_top,
                c_top + eps * scale,
            }
            for c in costs:
                if c <= 0.0:
                    continue
                xs = {
                    0.0,
                    max(0.0, 0.5 - eps),
                    0.5,
                    min(1.0, 0.5 + eps),
                    max(0.0, bridge - eps),
                    bridge,
                    min(1.0, bridge + eps),
                    1.0,
                }
                for x in xs:
                    g = gain_piecewise(x, p, c, v)
                    if abs(g) <= 2.0e-9:
                        # At a numerical root, verify the tie directly; boolean
                        # comparisons are deliberately avoided at machine epsilon.
                        require(abs(gain_direct(x, p, c, v)) <= 3.0e-9, "boundary tie")
                    else:
                        require((g > 0.0) == theorem_member(x, p, c, v), "boundary geometry")
                    checks += 1

                # Check every affine root that lies in its stated posterior
                # piece, together with a small perturbation to either side.
                roots = []
                ell = c / kappa
                if -ATOL <= ell <= 0.5 + ATOL:
                    roots.append(min(0.5, max(0.0, ell)))
                if abs(kappa - 2.0) > 1.0e-10:
                    middle = (c - 1.0) / (kappa - 2.0)
                    if 0.5 - ATOL <= middle <= bridge + ATOL:
                        roots.append(min(bridge, max(0.5, middle)))
                if w > 0.0:
                    high = c / w
                    if bridge - ATOL <= high <= 1.0 + ATOL:
                        roots.append(min(1.0, max(bridge, high)))
                for root in roots:
                    require(abs(gain_piecewise(root, p, c, v)) <= 3.0e-9, "affine root")
                    require(abs(gain_direct(root, p, c, v)) <= 3.0e-9, "direct affine root")
                    checks += 2
                    for x in (max(0.0, root - eps), min(1.0, root + eps)):
                        g = gain_piecewise(x, p, c, v)
                        if abs(g) > 2.0e-9:
                            require((g > 0.0) == theorem_member(x, p, c, v), "root side")
                        checks += 1
    return checks


def action(y: float) -> int:
    return int(y >= 0.5)


def audit_transitions() -> int:
    record_checks = 0
    for i in range(N_TRANSITIONS):
        p, q, v, c = draw_parameters()
        if i % 53 == 0:
            p = 1.0
        mu = RNG.uniform(1.0e-7, 1.0 - 1.0e-7)
        x = {s: signal_posterior(mu, s, q) for s in (0, 1)}
        investigate = {s: gain_piecewise(x[s], p, c, v) > 0.0 for s in (0, 1)}

        rho = {
            1: mu * q + (1.0 - mu) * (1.0 - q),
            0: mu * (1.0 - q) + (1.0 - mu) * q,
        }
        success_left = p * sum(rho[s] * x[s] * investigate[s] for s in (0, 1))
        success_right = mu * p * (q * investigate[1] + (1.0 - q) * investigate[0])
        require(close(success_left, success_right), "one-period success probability")

        records: dict[tuple[str, int], list[int]] = {}
        for s in (0, 1):
            if investigate[s]:
                record = ("F", action(failure_posterior(x[s], p)))
            else:
                record = ("N", action(x[s]))
            records.setdefault(record, []).append(s)

        for (kind, _a), signals in records.items():
            like_1 = sum(q if s == 1 else 1.0 - q for s in signals)
            like_0 = sum(1.0 - q if s == 1 else q for s in signals)
            if kind == "F":
                like_1 *= 1.0 - p
            numerator = mu * like_1
            denominator = numerator + (1.0 - mu) * like_0
            direct = numerator / denominator

            if len(signals) == 2:
                predicted = mu if kind == "N" else failure_posterior(mu, p)
            else:
                selected = x[signals[0]]
                predicted = selected if kind == "N" else failure_posterior(selected, p)
            require(close(direct, predicted), "exact public transition")
            record_checks += 1
    return record_checks


def audit_traps() -> None:
    for i in range(N_TRAPS):
        p, q, v, c = draw_parameters()
        if i % 79 == 0:
            # Exercise a perfect-test boundary, including the exceptional case.
            p = 1.0
            v = (0.5, 1.0, 2.0)[(i // 79) % 3]
            c = v
        kappa = p * (1.0 + v)
        c_mid = kappa / 2.0

        mu_low = RNG.uniform(1.0e-10, 1.0 - q - 1.0e-10)
        x0_low = signal_posterior(mu_low, 0, q)
        x1_low = signal_posterior(mu_low, 1, q)
        direct_low = (
            action(x0_low) == 0
            and action(x1_low) == 0
            and gain_piecewise(x0_low, p, c, v) <= 0.0
            and gain_piecewise(x1_low, p, c, v) <= 0.0
        )
        if c < c_mid:
            predicted_low = mu_low <= psi(c / kappa, 1, q)
        else:
            predicted_low = True
        require(direct_low == predicted_low, "lower-trap interval")

        mu_high = RNG.uniform(q, 1.0 - 1.0e-10)
        x0_high = signal_posterior(mu_high, 0, q)
        x1_high = signal_posterior(mu_high, 1, q)
        direct_high = (
            gain_piecewise(x0_high, p, c, v) <= 0.0
            and gain_piecewise(x1_high, p, c, v) <= 0.0
        )
        predicted_high = upper_trap_from_shape(mu_high, p, c, v, q)
        require(direct_high == predicted_high, "upper-trap translation")


def audit_safe_neighborhood() -> None:
    for _ in range(N_SAFE):
        p, q, v, c = draw_parameters()
        kappa = p * (1.0 + v)
        epsilon = min(0.25, c / (2.0 * kappa))
        delta = psi(epsilon, 1, q)
        mu = RNG.uniform(0.0, delta)
        x0 = signal_posterior(mu, 0, q)
        x1 = signal_posterior(mu, 1, q)
        require(x0 <= epsilon + ATOL and x1 <= epsilon + ATOL, "safe posterior bound")
        require(gain_piecewise(x0, p, c, v) < 0.0, "safe type zero")
        require(gain_piecewise(x1, p, c, v) < 0.0, "safe type one")
        require(action(x0) == 0 and action(x1) == 0, "safe actions")


def audit_upper_neighborhood_boundaries() -> int:
    cases = (
        # p, V, c, predicted existence of an upper-trap neighborhood
        (0.6, 0.7, 0.50, True),       # c > pV
        (0.6, 0.7, 0.42, True),       # c = pV and p < 1
        (0.6, 0.7, 0.30, False),      # c < pV
        (1.0, 0.5, 0.50, False),      # perfect-test exception
        (1.0, 1.0, 1.00, True),       # equality at V = 1
        (1.0, 2.0, 2.00, True),       # equality at V > 1
        (1.0, 2.0, 1.90, False),      # c < pV
    )
    for p, v, c, predicted in cases:
        # Test a sequence converging to one.  The selected points all lie in
        # the final affine neighborhood relevant to the analytical condition.
        mus = (1.0 - 10.0 ** (-k) for k in range(4, 10))
        observed = all(
            gain_piecewise(signal_posterior(mu, 0, 0.73), p, c, v) <= 0.0
            and gain_piecewise(signal_posterior(mu, 1, 0.73), p, c, v) <= 0.0
            for mu in mus
        )
        require(observed == predicted, "upper-neighborhood boundary")
    return len(cases)


def audit_noisy_verification() -> int:
    """Audit the noisy-test decomposition and component conditions."""

    targeted_checks = 0
    for i in range(N_NOISY):
        p = RNG.uniform(1.0e-5, 1.0)
        eta = RNG.uniform(0.0, p * (1.0 - 1.0e-8))
        v = RNG.uniform(0.0, 8.0)

        # Exercise the nested baseline and the endpoint technologies regularly.
        if i % 97 == 0:
            eta = 0.0
        if i % 131 == 0:
            p = 1.0
            eta = RNG.uniform(0.0, 1.0 - 1.0e-8)
        if i % 173 == 0:
            v = 0.0

        lower = eta / (p + eta)
        upper = (1.0 - eta) / (2.0 - p - eta)
        require(0.0 <= lower < 0.5, "noisy lower threshold")
        require(0.5 < upper <= 1.0, "noisy upper threshold")

        w_eta = v * (p - eta)
        k_eta = p + eta + w_eta
        c_mid = (p * (1.0 + v) + eta * (v - 1.0)) / 2.0
        c_bridge = v * (p + eta - 2.0 * p * eta) / (2.0 - p - eta)
        c_top = p * v
        scale = max(c_mid, c_bridge, c_top, eta * v, 0.05)
        c = RNG.uniform(1.0e-7, 1.6 * scale)
        x = RNG.random()

        direct = noisy_gain_direct(x, p, eta, c, v)
        piecewise = noisy_gain_piecewise(x, p, eta, c, v)
        require(close(direct, piecewise), "noisy gain decomposition")
        require(
            close(noisy_gain_direct(x, p, eta, 0.0, 0.0), noisy_diagnostic(x, p, eta)),
            "noisy diagnostic value",
        )

        gross_mid = noisy_gain_direct(0.5, p, eta, 0.0, v)
        gross_bridge = noisy_gain_direct(upper, p, eta, 0.0, v)
        gross_top = noisy_gain_direct(1.0, p, eta, 0.0, v)
        require(close(gross_mid, c_mid), "noisy midpoint cost")
        require(close(gross_bridge, c_bridge), "noisy bridge cost")
        require(close(gross_top, c_top), "noisy top cost")
        require(
            close(
                c_mid - c_bridge,
                (p - eta) * (2.0 - k_eta) / (2.0 * (2.0 - p - eta)),
            ),
            "noisy midpoint-bridge ordering",
        )
        require(
            close(
                c_top - c_bridge,
                v * (1.0 - p) * (p - eta) / (2.0 - p - eta),
            ),
            "noisy top-bridge ordering",
        )

        components = noisy_positive_components(p, eta, c, v)
        predicted_nonempty = strict_above(max(c_mid, c_top), c)
        predicted_two = (
            strict_above(2.0, k_eta)
            and weakly_below(c_bridge, c)
            and strict_above(min(c_mid, c_top), c)
        )
        require((components > 0) == predicted_nonempty, "noisy nonempty condition")
        require((components == 2) == predicted_two, "noisy two-component condition")
        require(components <= 2, "noisy component bound")

        if eta == 0.0:
            require(close(piecewise, gain_piecewise(x, p, c, v)), "noisy baseline nesting")

    # Random draws almost surely miss exact equality cases, so check critical
    # costs and one-sided perturbations separately.
    eps = 1.0e-7
    for p, eta, v in (
        (0.55, 0.04, 2.0),
        (0.75, 0.20, 0.8),
        (1.00, 0.15, 1.7),
        (0.60, 0.00, 2.0),
        (0.80, 0.30, 0.0),
    ):
        upper = (1.0 - eta) / (2.0 - p - eta)
        criticals = (
            noisy_gain_direct(0.5, p, eta, 0.0, v),
            noisy_gain_direct(upper, p, eta, 0.0, v),
            noisy_gain_direct(1.0, p, eta, 0.0, v),
        )
        for critical in criticals:
            if critical < 0.0:
                continue
            for cost in (critical, max(0.0, critical - eps), critical + eps):
                components = noisy_positive_components(p, eta, cost, v)
                require(components <= 2, "noisy boundary component bound")
                targeted_checks += 1
    return targeted_checks


def audit_heterogeneous_costs() -> int:
    """Audit the smooth investigation-rate representation."""

    derivative_checks = 0
    for i in range(N_HETEROGENEOUS):
        p = RNG.uniform(1.0e-5, 1.0)
        v = RNG.uniform(0.0, 8.0)
        x = RNG.random()
        if i % 109 == 0:
            p = 1.0
        if i % 157 == 0:
            v = 0.0

        gross = gain_piecewise(x, p, 0.0, v)
        cost_scale = max(p * (1.0 + v) / 2.0, p * v, 0.05)
        lower_cost = RNG.uniform(1.0e-8, 1.3 * cost_scale)
        upper_cost = lower_cost + RNG.uniform(1.0e-6, 1.5 * cost_scale + 0.05)
        rate = uniform_cdf(gross, lower_cost, upper_cost)

        require(0.0 <= rate <= 1.0, "heterogeneous rate bounds")
        require(
            (rate > 0.0) == theorem_member(x, p, lower_cost, v),
            "heterogeneous positive region",
        )
        if gross <= lower_cost:
            require(rate == 0.0, "lower support truncation")
        if gross >= upper_cost:
            require(rate == 1.0, "upper support truncation")

        # If the CDF and gross benefit are both locally affine, the numerical
        # derivative of the rate must have the sign of the analytical slope.
        bridge = 1.0 / (2.0 - p)
        distance = min(abs(x - 0.5), abs(x - bridge), x, 1.0 - x)
        if lower_cost < gross < upper_cost and distance > 2.0e-5:
            h = min(1.0e-6, distance / 4.0)
            left_rate = uniform_cdf(
                gain_piecewise(x - h, p, 0.0, v), lower_cost, upper_cost
            )
            right_rate = uniform_cdf(
                gain_piecewise(x + h, p, 0.0, v), lower_cost, upper_cost
            )
            if 0.0 < left_rate < 1.0 and 0.0 < right_rate < 1.0:
                slope = (
                    p * (1.0 + v)
                    if x < 0.5
                    else p * (1.0 + v) - 2.0
                    if x < bridge
                    else p * v
                )
                change = right_rate - left_rate
                if abs(slope) <= 1.0e-12:
                    require(abs(change) <= 1.0e-10, "heterogeneous flat segment")
                else:
                    require(change * slope > 0.0, "heterogeneous derivative sign")
                derivative_checks += 1

    return derivative_checks


def main() -> None:
    audit_primitives()
    audit_geometry()
    boundary_checks = audit_geometry_boundaries()
    record_checks = audit_transitions()
    audit_traps()
    audit_safe_neighborhood()
    upper_boundary_checks = audit_upper_neighborhood_boundaries()
    noisy_boundary_checks = audit_noisy_verification()
    heterogeneous_derivative_checks = audit_heterogeneous_costs()

    print(f"seed: {SEED}")
    print(f"posterior/payoff draws passed: {N_PRIMITIVES:,}")
    print(f"investigation-geometry draws passed: {N_GEOMETRY:,}")
    print(f"geometry boundary checks passed: {boundary_checks:,}")
    print(f"public-transition draws passed: {N_TRANSITIONS:,}")
    print(f"nonterminal record checks passed: {record_checks:,}")
    print(f"lower-trap comparisons passed: {N_TRAPS:,}")
    print(f"upper-trap comparisons passed: {N_TRAPS:,}")
    print(f"absorbing-neighborhood draws passed: {N_SAFE:,}")
    print(f"upper-neighborhood boundary checks passed: {upper_boundary_checks:,}")
    print(f"noisy-verification draws passed: {N_NOISY:,}")
    print(f"noisy boundary checks passed: {noisy_boundary_checks:,}")
    print(f"heterogeneous-cost draws passed: {N_HETEROGENEOUS:,}")
    print(
        "heterogeneous derivative checks passed: "
        f"{heterogeneous_derivative_checks:,}"
    )
    print("all checks passed")


if __name__ == "__main__":
    main()


==> anc/appendix_tables.py <==
"""Reproduce the bounds, record tables, and exit probabilities in Online Appendix B."""

from fractions import Fraction as Q

from terminal_outcomes import Model, decimal_interval, finite_horizon, finite_solution
from verification_motives import policy_graph


def print_bounds():
    model = Model(Q(3, 4), Q(7, 10), Q(2))
    print("Agents | state-1 lower exit interval | bound on unresolved mass in either state")
    for agents, upper in [(10, Q(8, 1000)), (25, Q(35, 10**7)),
                          (50, Q(11, 10**12)), (100, Q(8, 10**23))]:
        _, remaining_zero = finite_horizon(model, 0, agents)
        exits, remaining_one = finite_horizon(model, 1, agents)
        assert max(remaining_zero, remaining_one) < upper
        low = exits["lower"]
        print(agents, decimal_interval(low, low + remaining_one, 12), "<", upper)


def print_graph(name, model, start):
    graph, _ = policy_graph(model, start)
    print(f"\n{name}. Each entry gives the record and the next odds on the no-proof branch.")
    print("Public odds | low signal | high signal")
    for odds, (decisions, targets, _) in sorted(graph.items()):
        records = []
        for (tested, action), target in zip(decisions, targets):
            prefix = "F" if tested else "N"
            records.append(f"{prefix}{int(action)} -> {target}")
        print(odds, *records, sep=" | ")

    for state in [0, 1]:
        proof, lower, upper, _ = finite_solution(model, state, start)
        print(f"State {state} (proof, lower, upper): {proof}, {lower}, {upper}")


def print_gap_exits():
    print("\nTerminal probabilities when the gap is filled")
    print("Bounty | cost | state-1 proof | state-1 lower | state-1 upper | state-0 upper")
    for bounty, cost in [(Q(1, 2), Q(1, 5)), (Q(1), Q(4, 15)), (Q(1), Q(1, 5))]:
        model = Model(Q(4, 7), cost, bounty)
        state_one = finite_solution(model, 1, Q(2))
        state_zero = finite_solution(model, 0, Q(2))
        print(bounty, cost, *state_one[:3], state_zero[2], sep=" | ")


if __name__ == "__main__":
    print_bounds()
    q, c, v = Q(2, 3), Q(1, 5), Q(1, 2)
    print_graph("Fixed bounty", Model(q, c, v), Q(1))
    print_graph("Declining bounty, same payment at the prior", Model(q, c, Q(1), "tapered"), Q(1))
    print_graph("Gap in the private testing rule", Model(Q(4, 7), c, v), Q(2))
    print_graph("Gap filled at the same entry cutoff", Model(Q(4, 7), Q(4, 15), Q(1)), Q(2))
    print_gap_exits()


==> anc/appendix_tables_output.txt <==
Agents | state-1 lower exit interval | bound on unresolved mass in either state
10 [0.140445709228, 0.148297809065] < 1/125
25 [0.141488615565, 0.141492029420] < 7/2000000
50 [0.141489033704, 0.141489033715] < 11/1000000000000
100 [0.141489033705, 0.141489033706] < 1/12500000000000000000000

Fixed bounty. Each entry gives the record and the next odds on the no-proof branch.
Public odds | low signal | high signal
1/8 | N0 -> 1/8 | N0 -> 1/8
1/4 | N0 -> 1/8 | F0 -> 1/4
1/2 | N0 -> 1/4 | F0 -> 1/2
1 | F0 -> 1/4 | N1 -> 2
2 | F0 -> 1/2 | N1 -> 4
4 | N1 -> 2 | F1 -> 4
State 0 (proof, lower, upper): 0, 1, 0
State 1 (proof, lower, upper): 7/8, 1/8, 0

Declining bounty, same payment at the prior. Each entry gives the record and the next odds on the no-proof branch.
Public odds | low signal | high signal
1/8 | N0 -> 1/8 | N0 -> 1/8
1/4 | N0 -> 1/8 | F0 -> 1/4
1/2 | N0 -> 1/4 | F0 -> 1/2
1 | F0 -> 1/4 | N1 -> 2
2 | F0 -> 1/2 | N1 -> 4
4 | N1 -> 4 | N1 -> 4
State 0 (proof, lower, upper): 0, 8/9, 1/9
State 1 (proof, lower, upper): 4/9, 1/9, 4/9

Gap in the private testing rule. Each entry gives the record and the next odds on the no-proof branch.
Public odds | low signal | high signal
3/16 | N0 -> 3/16 | N0 -> 3/16
27/128 | N0 -> 27/128 | N0 -> 27/128
1/4 | N0 -> 1/4 | N0 -> 1/4
9/32 | N0 -> 27/128 | F0 -> 3/16
3/8 | N0 -> 9/32 | F0 -> 1/4
3/4 | F0 -> 3/8 | F0 -> 3/8
2 | F0 -> 3/4 | N1 -> 8/3
8/3 | N1 -> 8/3 | N1 -> 8/3
State 0 (proof, lower, upper): 0, 4/7, 3/7
State 1 (proof, lower, upper): 501/1372, 87/1372, 4/7

Gap filled at the same entry cutoff. Each entry gives the record and the next odds on the no-proof branch.
Public odds | low signal | high signal
3/16 | N0 -> 3/16 | N0 -> 3/16
27/128 | N0 -> 27/128 | N0 -> 27/128
2/9 | N0 -> 2/9 | N0 -> 2/9
1/4 | N0 -> 1/4 | N0 -> 1/4
9/32 | N0 -> 27/128 | F0 -> 3/16
1/3 | N0 -> 1/4 | F0 -> 2/9
3/8 | N0 -> 9/32 | F0 -> 1/4
2/3 | F0 -> 1/3 | F0 -> 1/3
3/4 | F0 -> 3/8 | F0 -> 3/8
4/3 | F0 -> 2/3 | F0 -> 2/3
2 | F0 -> 3/4 | F1 -> 4/3
State 0 (proof, lower, upper): 0, 1, 0
State 1 (proof, lower, upper): 1215/1372, 157/1372, 0

Terminal probabilities when the gap is filled
Bounty | cost | state-1 proof | state-1 lower | state-1 upper | state-0 upper
1/2 | 1/5 | 501/1372 | 87/1372 | 4/7 | 3/7
1 | 4/15 | 1215/1372 | 157/1372 | 0 | 0
1 | 1/5 | 2497/2744 | 247/2744 | 0 | 0


==> anc/audit/independent_output.txt <==
Finite outcome columns: state-one proof/lower/upper; state-zero lower/upper.
B.1 10 | 0.140445709228 0.148297809065 | max residual < 1/125
B.1 25 | 0.141488615565 0.141492029420 | max residual < 7/2000000
B.1 50 | 0.141489033704 0.141489033715 | max residual < 11/1000000000000
B.1 100 | 0.141489033705 0.141489033706 | max residual < 1/12500000000000000000000
Table 1 with verification | 0.8585 0.1415 0 1 0; equal-prior error 0.0707
Table 1 actions alone | 0 1/13 12/13 9/13 4/13
Disjoint LL and H(fail)LL histories | 1/16 3/128 | sum 11/128 > 1/13
Table 2 actions alone | 0 1/7 6/7 4/7 3/7
Table 2 original cost, bounty 2 | 3/4 1/4 0 1 0
Table 2 V=0 | 1/3 2/9 4/9 8/9 1/9
Table 2 V=1/5 | 1/3 2/9 4/9 8/9 1/9
Table 2 V=201/1000 | 4/9 1/9 4/9 8/9 1/9
Table 2 V=1/4 | 4/9 1/9 4/9 8/9 1/9
Table 2 V=9/20 | 4/9 1/9 4/9 8/9 1/9
Table 2 V=451/1000 | 7/8 1/8 0 1 0
Table 2 V=1/2 | 7/8 1/8 0 1 0
Table 2 V=1 | 7/8 1/8 0 1 0
Table 2 V=1001/1000 | 15/16 1/16 0 1 0
Table 2 V=2 | 15/16 1/16 0 1 0
Table 2 V=13/5 | 15/16 1/16 0 1 0
Section 5.1 start 1/4 | High | 1/2 1/2 1/3 1/3
Section 5.1 start 1/2 | High | 3/4 3/4 3/5 3/5
Section 5.1 start 3/4 | Both | 3/4 3/4 3/5 9/11
Section 5.1 start 5/6 | High | 5/6 15/16 15/17 15/17
A.7 twelve agents V= 1/10 | lower, residual in units of 6^-12: 483725312 8192
A.7 twelve agents V= 1/4 | lower, residual in units of 6^-12: 241842176 47104
A.7 twelve agents V= 19/40 | lower, residual in units of 6^-12: 269301760 22370304
A.6 finite-history certificates: strict lower-error increase at 13 signal likelihood ratios.
B.2 fixed 1/2 | 7/8 1/8 0 1 0
  1/8 | N0 -> 1/8 | N0 -> 1/8
  1/4 | N0 -> 1/8 | F0 -> 1/4
  1/2 | N0 -> 1/4 | F0 -> 1/2
  1 | F0 -> 1/4 | N1 -> 2
  2 | F0 -> 1/2 | N1 -> 4
  4 | N1 -> 2 | F1 -> 4
B.2 fixed from odds four | 31/32 1/32 0 1 0
B.2 declining 1 | 4/9 1/9 4/9 8/9 1/9
  1/8 | N0 -> 1/8 | N0 -> 1/8
  1/4 | N0 -> 1/8 | F0 -> 1/4
  1/2 | N0 -> 1/4 | F0 -> 1/2
  1 | F0 -> 1/4 | N1 -> 2
  2 | F0 -> 1/2 | N1 -> 4
  4 | N1 -> 4 | N1 -> 4
B.2 declining 1/2 | 4/9 1/9 4/9 8/9 1/9
  1/8 | N0 -> 1/8 | N0 -> 1/8
  1/4 | N0 -> 1/8 | F0 -> 1/4
  1/2 | N0 -> 1/4 | F0 -> 1/2
  1 | F0 -> 1/4 | N1 -> 2
  2 | F0 -> 1/2 | N1 -> 4
  4 | N1 -> 4 | N1 -> 4
B.4 (V,c)=(1/2,1/5) | 501/1372 87/1372 4/7 4/7 3/7
B.3 gapped
  9/32 | N0 -> 27/128 | F0 -> 3/16
  3/8 | N0 -> 9/32 | F0 -> 1/4
  3/4 | F0 -> 3/8 | F0 -> 3/8
  2 | F0 -> 3/4 | N1 -> 8/3
B.4 (V,c)=(1,4/15) | 1215/1372 157/1372 0 1 0
B.3 filled
  9/32 | N0 -> 27/128 | F0 -> 3/16
  1/3 | N0 -> 1/4 | F0 -> 2/9
  3/8 | N0 -> 9/32 | F0 -> 1/4
  2/3 | F0 -> 1/3 | F0 -> 1/3
  3/4 | F0 -> 3/8 | F0 -> 3/8
  4/3 | F0 -> 2/3 | F0 -> 2/3
  2 | F0 -> 3/4 | F1 -> 4/3
B.4 (V,c)=(1,1/5) | 2497/2744 247/2744 0 1 0
A.8 gap endpoint, V=1/2, c=8/41 | 501/1372 87/1372 4/7 4/7 3/7
  Prior odds two, low/high records: F0 N1
A.8 gap endpoint, V=1, c=32/123 | 1215/1372 157/1372 0 1 0
  Prior odds two, low/high records: F0 F1
A.8 gap endpoint, V=1/2, c=1/4 | 0 0 1 0 1
  Prior odds two, low/high records: N1 N1
actions alone: 35 exact formula comparisons at five signal likelihood ratios.
fixed bounty: 675 exact formula comparisons at five signal likelihood ratios.
declining bounty: 342 exact formula comparisons at five signal likelihood ratios.


==> anc/audit/independent_replication.py <==
"""Independent audit of MSS Tables 1, 2 and B.1–B.4. Python 3.9+, standard library.

All decisions compare feasible contingent plans at the two state weights.
Finite graphs are solved by eliminating states and summing their return loops.
The independent checks use rational arithmetic throughout.
"""
from collections import defaultdict
from dataclasses import dataclass
from fractions import Fraction as F
from functools import lru_cache

HALF = F(1, 2)
PROOF = "proof"


@dataclass(frozen=True)
class Specification:
    q: F
    p: F
    c: F
    reward: F = F(0)
    regime: str = "fixed"

    def payment(self, odds):
        if self.regime == "declining":
            return self.reward / (1 + odds)
        return self.reward


def private_plan(spec, odds, signal):
    """Expected payoffs in units of unnormalised joint probability."""
    w0 = spec.q if signal == 0 else 1 - spec.q
    w1 = odds * (1 - w0)
    action = int(w1 >= w0)
    failed = w1 * (1 - spec.p)
    action_f = int(failed >= w0)
    # Every one of the four plans chooses an action after each of the two results.
    best_with_test = max(
        (w0 if a_f == 0 else failed)
        + w1 * spec.p * (a_s + spec.payment(odds))
        - spec.c * (w0 + w1)
        for a_f in (0, 1) for a_s in (0, 1)
    )
    tests = spec.regime != "unavailable" and best_with_test > max(w0, w1)
    return ('F' + str(action_f)) if tests else ('N' + str(action))


@lru_cache(maxsize=None)
def records(spec, odds):
    """Label each signal, then pool precisely the signals producing the same label."""
    labels = tuple(private_plan(spec, odds, s) for s in (0, 1))
    masses = defaultdict(lambda: [F(0), F(0)])
    for signal, label in enumerate(labels):
        for theta in (0, 1):
            weight = spec.q if theta == signal else 1 - spec.q
            success = spec.p * weight if theta == 1 and label[0] == 'F' else 0
            masses[label][theta] += weight - success
            masses[PROOF][theta] += success
    branches = {}
    for label, (p0, p1) in masses.items():
        if p0 or p1:
            destination = PROOF if label == PROOF else odds * p1 / p0
            branches[label] = (destination, p0, p1)
    assert all(sum(branch[theta + 1] for branch in branches.values()) == 1 for theta in (0, 1))
    trap = labels[0][1] if labels[0] == labels[1] and labels[0][0] == 'N' else None
    return labels, branches, trap


def reachable(spec, prior):
    transient, absorbing = {}, {}
    todo = [prior]
    while todo:
        odds = todo.pop()
        if odds in transient or odds in absorbing:
            continue
        labels, branches, trap = records(spec, odds)
        if trap is not None:
            absorbing[odds] = 'upper' if trap == '1' else 'lower'
            continue
        transient[odds] = branches
        if len(transient) > 120:
            raise ValueError('Expected a finite calibration.')
        todo.extend(dest for dest, _, _ in branches.values() if dest != PROOF)
    return transient, absorbing


def entry_masses(spec, prior, theta, graph):
    """Sum all walks from a source to individual absorbing odds or proof."""
    transient, _ = graph
    source = 'initial source'
    edges = {source: defaultdict(F, {prior: F(1)})}
    for odds, branches in transient.items():
        edges[odds] = defaultdict(F)
        for branch in branches.values():
            target, weight = branch[0], branch[theta + 1]
            if weight:
                edges[odds][target] += weight
    for odds in sorted(transient):
        successors = edges.pop(odds)
        escape = 1 - successors.pop(odds, F(0))
        assert escape > 0
        for row in edges.values():
            inward = row.pop(odds, F(0))
            if inward:
                for target, weight in successors.items():
                    row[target] += inward * weight / escape
    out = edges[source]
    assert sum(out.values()) == 1
    return out


def terminal_row(spec, prior=F(1)):
    graph = reachable(spec, prior)
    entries = [entry_masses(spec, prior, t, graph) for t in (0, 1)]
    _, absorbing = graph
    for odds in absorbing:
        assert entries[1][odds] == entries[0][odds] * odds / prior
    def total(theta, label):
        return sum((entries[theta][o] for o, kind in absorbing.items() if kind == label), F(0))
    row = (entries[1][PROOF], total(1, 'lower'), total(1, 'upper'), total(0, 'lower'), total(0, 'upper'))
    return row, graph, entries


def require_row(spec, prior, expected, name):
    actual, graph, entries = terminal_row(spec, prior)
    assert actual == tuple(map(F, expected.split())), (name, actual, expected)
    print(name, '|', ' '.join(map(str, actual)))
    return graph, entries


def historical_branch(spec, signals):
    """Probability in state one of this signal path with every chosen test failing."""
    odds, mass = F(1), F(1)
    for s in signals:
        labels, branches, trap = records(spec, odds)
        assert trap is None
        record = labels[s]
        mass *= (spec.q if s == 1 else 1-spec.q) * (1-spec.p if record[0] == 'F' else 1)
        odds = branches[record][0]
    assert records(spec, odds)[2] == '0'
    return odds, mass


def outward(probability, digits, upper):
    scale = 10**digits
    fraction = probability * scale
    n = -(-fraction.numerator // fraction.denominator) if upper else fraction.numerator // fraction.denominator
    return f'{n // scale}.{n % scale:0{digits}d}'


def check_referee_case():
    spec = Specification(F(3, 4), HALF, F(7, 10), F(2))
    limits = {
        10: ('0.140445709228', '0.148297809065', F('0.008')),
        25: ('0.141488615565', '0.141492029420', F('0.0000035')),
        50: ('0.141489033704', '0.141489033715', F(11, 10**12)),
        100: ('0.141489033705', '0.141489033706', F(8, 10**23)),
    }
    # Work under state zero alone. A no-proof history's state-one weight is
    # its state-zero weight times its terminal odds because initial odds are one.
    frontier = {F(1): F(1)}
    ended = [F(0), F(0)]
    for n in range(1, 101):
        new = defaultdict(F)
        for odds, weight in frontier.items():
            _, branches, trap = records(spec, odds)
            assert trap is None
            for dest, p0, _ in branches.values():
                if p0 == 0:
                    continue
                mass = weight * p0
                end = records(spec, dest)[2]
                if end is None:
                    new[dest] += mass
                else:
                    assert end == '0'
                    ended[0] += mass
                    ended[1] += mass * dest
        frontier = new
        remain0 = sum(frontier.values())
        remain1 = sum(o * w for o, w in frontier.items())
        assert ended[0] + remain0 == 1
        if n in limits:
            lo, hi, cap = limits[n]
            assert max(remain0, remain1) < cap
            assert (outward(ended[1], 12, False), outward(ended[1]+remain1, 12, True)) == (lo, hi)
            print('B.1', n, '|', lo, hi, '| max residual <', cap)
    # Both endpoints round to the values shown in Table 1. In this specification
    # an upper trap is impossible: above public odds 3, high private odds are
    # at least 9 and the expected bounty alone strictly exceeds the cost.
    assert F(9,10)*spec.p*spec.reward > spec.c
    for minimum, maximum, rounded in [(ended[1], ended[1]+remain1, F('.1415')),
                                        (1-ended[1]-remain1, 1-ended[1], F('.8585')),
                                        (ended[1]/2, (ended[1]+remain1)/2, F('.0707'))]:
        assert rounded-F(1,20000) < minimum <= maximum < rounded+F(1,20000)
    print('Table 1 with verification | 0.8585 0.1415 0 1 0; equal-prior error 0.0707')
    no_test = Specification(spec.q, spec.p, spec.c, regime='unavailable')
    require_row(no_test, F(1), '0 1/13 12/13 9/13 4/13', 'Table 1 actions alone')
    cases = [historical_branch(spec, s) for s in [(0,0),(1,0,0)]]
    assert cases == [(F(1,9), F(1,16)), (F(1,6), F(3,128))]
    print('Disjoint LL and H(fail)LL histories |', *[str(m) for _, m in cases], '| sum 11/128 > 1/13')
    assert sum(m for _,m in cases) == F(11,128) > F(1,13)


def check_table2():
    q, p, c = F(2,3), HALF, F(1,5)
    require_row(Specification(q,p,c,regime='unavailable'),F(1),'0 1/7 6/7 4/7 3/7','Table 2 actions alone')
    require_row(Specification(q,p,F(7,10),F(2)),F(1),'3/4 1/4 0 1 0','Table 2 original cost, bounty 2')
    regimes = [('0 1/5','1/3 2/9 4/9 8/9 1/9'),
               ('201/1000 1/4 9/20','4/9 1/9 4/9 8/9 1/9'),
               ('451/1000 1/2 1','7/8 1/8 0 1 0'),
               ('1001/1000 2 13/5','15/16 1/16 0 1 0')]
    for rewards, row in regimes:
        for reward in map(F,rewards.split()):
            require_row(Specification(q,p,c,reward),F(1),row,f'Table 2 V={reward}')


def assert_graph(spec, graph, lines, include_traps):
    transient, absorbing = graph
    expected = {}
    for line in filter(str.strip, lines.splitlines()):
        o, r_l, t_l, r_h, t_h = line.split()
        expected[F(o)] = ((r_l, F(t_l)), (r_h, F(t_h)))
    odds_to_check = set(transient) | (set(absorbing) if include_traps else set())
    assert odds_to_check == set(expected)
    for odds in sorted(odds_to_check):
        labels, branches, _ = records(spec, odds)
        actual = tuple((record, branches[record][0]) for record in labels)
        assert actual == expected[odds]
        print(' ', odds, '|', ' | '.join(f'{r} -> {o}' for r,o in actual))


def check_supplement_graphs():
    q, p, c = F(2,3), HALF, F(1,5)
    common = """
1/8 N0 1/8 N0 1/8
1/4 N0 1/8 F0 1/4
1/2 N0 1/4 F0 1/2
1 F0 1/4 N1 2
2 F0 1/2 N1 4
"""
    for regime, v, last, ex in [('fixed',HALF,'4 N1 2 F1 4','7/8 1/8 0 1 0'),
                                ('declining',F(1),'4 N1 4 N1 4','4/9 1/9 4/9 8/9 1/9'),
                                ('declining',HALF,'4 N1 4 N1 4','4/9 1/9 4/9 8/9 1/9')]:
        spec = Specification(q,p,c,v,regime)
        graph, _ = require_row(spec,F(1),ex,f'B.2 {regime} {v}')
        assert_graph(spec,graph,common+last,True)
        if regime=='fixed':
            require_row(spec,F(4),'31/32 1/32 0 1 0','B.2 fixed from odds four')
    gap_common = """
3/4 F0 3/8 F0 3/8
3/8 N0 9/32 F0 1/4
9/32 N0 27/128 F0 3/16
"""
    gap_graphs = [gap_common+'2 F0 3/4 N1 8/3', gap_common+"""
2 F0 3/4 F1 4/3
4/3 F0 2/3 F0 2/3
2/3 F0 1/3 F0 1/3
1/3 N0 1/4 F0 2/9
"""]
    gap_rows = [(HALF,c,'501/1372 87/1372 4/7 4/7 3/7'),
                (F(1),F(4,15),'1215/1372 157/1372 0 1 0'),
                (F(1),c,'2497/2744 247/2744 0 1 0')]
    for i, (v,cost,ex) in enumerate(gap_rows):
        spec = Specification(F(4,7),p,cost,v)
        graph, entries = require_row(spec,F(2),ex,f'B.4 (V,c)=({v},{cost})')
        if i < 2:
            print('B.3', 'gapped' if i==0 else 'filled')
            assert_graph(spec,graph,gap_graphs[i],False)
            ends = {F(1,4):'lower', F(27,128):'lower', F(3,16):'lower'}
            if i == 0:
                ends[F(8,3)]='upper'
                assert tuple(entries[0][o] for o in [F(1,4),F(27,128),F(3,16)]) == (F(12,49),F(64,343),F(48,343))
            else:
                ends[F(2,9)]='lower'
            assert graph[1] == ends


def check_gap_boundaries():
    q, prior = F(4,7), F(2)
    lower = F(8,41)
    regimes = [
        (lower, HALF, ('F0','N1'), '501/1372 87/1372 4/7 4/7 3/7'),
        (4*lower/3, F(1), ('F0','F1'), '1215/1372 157/1372 0 1 0'),
        (F(1,4), HALF, ('N1','N1'), '0 0 1 0 1'),
    ]
    for cost, bounty, initial_labels, expected in regimes:
        mdl = Specification(q,HALF,cost,bounty)
        graph, _ = require_row(mdl,prior,expected,f'A.8 gap endpoint, V={bounty}, c={cost}')
        assert records(mdl,prior)[0] == initial_labels
        if cost == lower:
            assert records(mdl,prior)[1]['N1'][0] == F(8,3)
            assert records(mdl,F(8,3))[0] == ('N1','N1')
            assert graph[1][F(8,3)] == 'upper'
        elif cost == F(1,4):
            assert graph == ({},{prior:'upper'})
        else:
            assert 'upper' not in graph[1].values()
        print('  Prior odds two, low/high records:', *initial_labels)


def benchmark(q, prior):
    def upper(prob_high):
        lam = q/(1-q)
        if prior < 1/lam:
            return F(0)
        if prior >= lam:
            return F(1)
        exponent = 2 if prior < 1 else 1
        return prob_high**exponent / (1-q*(1-q))
    upper1, upper0 = upper(q), upper(1-q)
    return F(0), 1-upper1, upper1, 1-upper0, upper0


def matched_fixed(lam, p, c, v):
    q = lam/(1+lam)
    if 2*c >= p*(1+v):
        if v <= (c/p)*(1+lam**-2):
            return benchmark(q,F(1))
        lower_odds, upper0 = lam**-2, F(0)
    else:
        # Invert the ceiling exactly, including powers at equality.
        cutoff = p*(1+v)/c-1
        n = 0
        while lam**n < cutoff:
            n += 1
        lower_odds = lam**(-1-n)
        upper0 = (1-q)**2 if v <= (c/p)*(1+lam**-3) else F(0)
    lower1, upper1 = lower_odds*(1-upper0), lam**2*upper0
    return 1-lower1-upper1, lower1, upper1, 1-upper0, upper0


def matched_declining(lam, p, c, amplitude):
    # Compare powers directly with the signed quadratic. The positive root
    # is never rounded, including when an exact grid point is indifferent.
    q = lam/(1+lam)
    low = 1/lam
    while lam*(p-c)*low**2 + (p*lam*(1+amplitude)-c*(1+lam))*low-c > 0:
        low /= lam
    upper0 = (1-q)**2 if amplitude <= 2*c/p*(1+1/lam) else F(0)
    upper1, lower1 = lam**2*upper0, low*(1-upper0)
    return 1-lower1-upper1,lower1,upper1,1-upper0,upper0


def compare_entry_odds(spec, expected):
    row, graph, _ = terminal_row(spec)
    assert row == expected, (spec, row, expected)
    # At even prior odds, a unique first entry in each direction must have
    # the ratio of its state-conditional exit probabilities as its odds.
    _, lower1, upper1, lower0, upper0 = expected
    expected_ends = {lower1/lower0: 'lower'}
    if upper0:
        expected_ends[upper1/upper0] = 'upper'
    assert graph[1] == expected_ends, (spec,graph[1],expected_ends)


def check_precision_histories():
    # Probe every private-rule switch relevant to the lower-bound paths
    # of Appendix A.6, including the first pooling case.
    ratios = [F(9,8), F(8,7), F(6,5), F(5,4), F(3,2), F(7,4),
              F(9,5), F(2), F(7,3), F(5,2), F(3), F(14,3), F(8)]
    for lam in ratios:
        q = lam/(1+lam)
        mdl = Specification(q,HALF,F(7,10),F(2))
        if lam < F(8,7):
            assert records(mdl,F(1))[0] == ('F0','F0')
            assert records(mdl,F(1))[1]['F0'] == (HALF,F(1),HALF)
            assert records(mdl,HALF)[2] == '0'
            certificate = HALF
        else:
            if lam <= F(7,4):
                alternate = (0,1)
            else:
                alternate = (0,1,0)
            _, first = historical_branch(mdl,(0,0))
            _, second = historical_branch(mdl,alternate)
            assert first == (1-q)**2
            assert second == (1-q)*q*HALF * ((1-q) if len(alternate)==3 else 1)
            certificate = first + second
        assert certificate > benchmark(q,F(1))[1]
    print('A.6 finite-history certificates: strict lower-error increase at',len(ratios),'signal likelihood ratios.')


def compare_formulas():
    checks = defaultdict(int)
    ratios = [F(4,3), F(3,2), F(2), F(5,2), F(3)]
    for lam in ratios:
        p, q = 1-1/lam, lam/(1+lam)
        for prior in [1/lam**2,1/lam,(1+1/lam)/2,F(1),(1+lam)/2,lam,lam**2]:
            mdl = Specification(q,p,F(1),regime='unavailable')
            assert terminal_row(mdl,prior)[0] == benchmark(q,prior)
            checks['actions alone'] += 1
        fixed_cases = set()
        for v in [F(0),F(1,3),F(1),F(7,4),F(4)]:
            # Crossing the midpoint and putting lower entry exactly on the grid.
            for n in range(6):
                c = p*(1+v)/(1+lam**n)
                for perturb in [F(99,100),F(1),F(101,100)]:
                    fixed_cases.add((c*perturb,v))
        for c in [p/5,p/3,p/2,2*p,4*p]:
            for j in [1,2,3]:
                v = (c/p)*(1+lam**(-j))
                for perturb in [F(99,100),F(1),F(101,100)]:
                    fixed_cases.add((c,v*perturb))
        for c,v in sorted(fixed_cases):
            mdl = Specification(q,p,c,v)
            compare_entry_odds(mdl,matched_fixed(lam,p,c,v))
            checks['fixed bounty'] += 1
        tapered_cases = set()
        for c in [p/5,p/3,p*F(49,100)]:
            for norm in [F(0),F(1,2),F(1),F(2)]:
                tapered_cases.add((c,norm))
            threshold = 2*c/p*(1+1/lam)
            for perturb in [F(99,100),F(1),F(101,100)]:
                tapered_cases.add((c,threshold*perturb))
        for amplitude in [F(0),F(1,3),F(1),F(2)]:
            for exponent in range(2,7):
                t = lam**(-exponent)
                c = p*lam*t*(1+amplitude/(1+t))/(1+lam*t)
                for perturb in [F(99,100),F(1),F(101,100)]:
                    if c*perturb < p/2:
                        tapered_cases.add((c*perturb,amplitude))
        for c,a in sorted(tapered_cases):
            mdl = Specification(q,p,c,a,'declining')
            compare_entry_odds(mdl,matched_declining(lam,p,c,a))
            checks['declining bounty'] += 1
    for name,count in checks.items():
        print(f'{name}: {count} exact formula comparisons at five signal likelihood ratios.')


def check_staged_update():
    spec = Specification(F(3,4), HALF, F(7,10), F(2))
    unavailable = Specification(spec.q,spec.p,spec.c,regime='unavailable')
    cases = [(F(1,4),'High','1/2 1/2 1/3 1/3'),
             (F(1,2),'High','3/4 3/4 3/5 3/5'),
             (F(3,4),'Both','3/4 3/4 3/5 9/11'),
             (F(5,6),'High','5/6 15/16 15/17 15/17')]
    def belief(odds):
        return odds/(1+odds)
    for prior, who, expected in cases:
        odds = prior/(1-prior)
        labels, obs, _ = records(spec,odds)
        no_labels, no_obs, _ = records(unavailable,odds)
        attempts = [s for s in (0,1) if labels[s][0]=='F']
        assert attempts == ([1] if who == 'High' else [0,1])
        # Marginalise over the action and test result at the attempt, then over
        # the final action only once failure is observed.
        attempted0 = sum(row[1] for r,row in obs.items() if r[0]=='F' or r==PROOF)
        attempted1 = sum(row[2] for r,row in obs.items() if r[0]=='F' or r==PROOF)
        fail0 = sum(row[1] for r,row in obs.items() if r[0]=='F')
        fail1 = sum(row[2] for r,row in obs.items() if r[0]=='F')
        staged = tuple(map(belief,(no_obs[no_labels[1]][0],odds*attempted1/attempted0,
                                   odds*fail1/fail0,obs[labels[1]][0])))
        assert staged == tuple(map(F,expected.split()))
        if prior==F(3,4):
            assert belief(obs[labels[0]][0])==F(1,3)
        print('Section 5.1 start', prior, '|', who, '|', ' '.join(map(str,staged)))
    perfect = Specification(F(3,4),F(1),F(1,8))
    labels, obs, _ = records(perfect,F(1))
    assert labels == ('F0','F0') and obs['F0'] == (F(0),F(1),F(0)) and obs[PROOF][1:] == (0,1)


def check_ordering_at_twelve():
    q, p, c = F(2,3), HALF, F(1,5)
    expected = [(F(1,10),483725312,8192),(F(1,4),241842176,47104),
                (F(19,40),269301760,22370304)]
    bounds = {}
    for v, expected_lower, expected_residual in expected:
        mdl = Specification(q,p,c,v)
        active = {F(1):F(1)}
        absorbed = defaultdict(F)
        for _ in range(12):
            following = defaultdict(F)
            for odds, w in active.items():
                for dest, _, prob_one in records(mdl,odds)[1].values():
                    mass = w*prob_one
                    if dest==PROOF:
                        absorbed['proof'] += mass
                    else:
                        trap = records(mdl,dest)[2]
                        if trap is None:
                            following[dest] += mass
                        else:
                            absorbed[trap] += mass
            active = following
        lower, residual = absorbed['0'], sum(active.values())
        assert sum(absorbed.values())+residual==1
        assert (lower*6**12,residual*6**12) == (expected_lower,expected_residual)
        bounds[v] = lower,lower+residual
        print('A.7 twelve agents V=',v,'| lower, residual in units of 6^-12:',lower*6**12,residual*6**12)
    assert bounds[F(1,4)][1] < bounds[F(19,40)][0]
    assert bounds[F(19,40)][1] < F(1,7) < bounds[F(1,10)][0]


def main():
    print('Finite outcome columns: state-one proof/lower/upper; state-zero lower/upper.')
    check_referee_case()
    check_table2()
    check_staged_update()
    check_ordering_at_twelve()
    check_precision_histories()
    check_supplement_graphs()
    check_gap_boundaries()
    compare_formulas()


if __name__ == '__main__':
    main()


==> anc/audit/matched_boundary_check.py <==
"""Audit the matched-technology formulas at exact switching values and nearby.

Run python3 matched_boundary_check.py. This script is self-contained and uses
only the standard library. Public odds are ratio ** exponent. The program
derives behavior from payoffs, discovers the reachable graph, and solves its
hitting equations separately in each state.
"""
from collections import defaultdict, deque
from fractions import Fraction

EVENTS = ("L", "U", "D")


def reachable_graph(ratio, cost, amplitude, tapered):
    q = ratio / (1 + ratio)
    p = 1 - 1 / ratio
    frontier = deque([0])
    graph = {}
    while frontier:
        exponent = frontier.popleft()
        if exponent in graph:
            continue
        public_odds = ratio ** exponent
        reward = amplitude / (1 + public_odds) if tapered else amplitude
        records = defaultdict(list)
        for signal in (-1, 1):
            odds = ratio ** (exponent + signal)
            belief = odds / (1 + odds)
            abstain = max(belief, 1 - belief)
            investigate = (belief * p * (1 + reward)
                           + max(1 - belief, belief * (1 - p)) - cost)
            tests = investigate > abstain
            action = belief * (1 - p * tests) >= 1 - belief
            records[tests, action].append(signal)

        if len(records) == 1:
            tests, action = next(iter(records))
            if not tests:
                graph[exponent] = "U" if action else "L"
                continue

        row = defaultdict(lambda: [0, 0])
        for (tests, action), signals in records.items():
            # Two signals producing the same complete record pool. A failed
            # test subtracts one exponent under the matching assumption.
            signal_increment = 0 if len(signals) == 2 else signals[0]
            dest = exponent + signal_increment - int(tests)
            prob_zero = sum(q if signal < 0 else 1 - q for signal in signals)
            prob_one = sum(q if signal > 0 else 1 - q for signal in signals)
            row[dest][0] += prob_zero
            row[dest][1] += prob_one * (1 - p * tests)
            if tests:
                row["D"][1] += p * prob_one
            frontier.append(dest)
        assert all(sum(prob[state] for prob in row.values()) == 1 for state in (0, 1))
        graph[exponent] = row
    return graph


def exit_probabilities(graph, state):
    transient = [k for k, row in graph.items() if isinstance(row, dict)]
    index = {k: i for i, k in enumerate(transient)}
    if 0 not in index:
        return tuple(Fraction(graph[0] == event) for event in EVENTS)

    size = len(index)
    system = [[Fraction(i == j) for j in range(size)] + [Fraction(0)] * 3
              for i in range(size)]
    for k in transient:
        row = system[index[k]]
        for dest, probabilities in graph[k].items():
            if dest in index:
                row[index[dest]] -= probabilities[state]
            else:
                event = "D" if dest == "D" else graph[dest]
                row[size + EVENTS.index(event)] += probabilities[state]

    # Fractional Gauss-Jordan elimination with one right-hand side per exit.
    for i in range(size):
        pivot = next(j for j in range(i, size) if system[j][i])
        system[i], system[pivot] = system[pivot], system[i]
        divisor = system[i][i]
        system[i] = [value / divisor for value in system[i]]
        for j in range(size):
            if i == j or not system[j][i]:
                continue
            factor = system[j][i]
            system[j] = [value - factor * reference
                         for value, reference in zip(system[j], system[i])]
    probs = tuple(system[index[0]][-3:])
    assert sum(probs) == 1
    return probs


def check_case(ratio, cost, amplitude, tapered):
    q = ratio / (1 + ratio)
    p = 1 - 1 / ratio
    graph = reachable_graph(ratio, cost, amplitude, tapered)
    upper_exp = 2
    if tapered:
        def high_return(k):
            t = ratio ** k
            return p * ratio * t / (1 + ratio * t) * (1 + amplitude / (1 + t))
        lower_exp = -2
        while high_return(lower_exp) > cost:
            lower_exp -= 1
        assert high_return(lower_exp) <= cost < high_return(lower_exp + 1)
        limit = 2 * cost / p * (1 + 1 / ratio)
        upper_zero = (1 - q) ** 2 if amplitude <= limit else 0
    elif cost < p * (1 + amplitude) / 2:
        threshold = p * (1 + amplitude) / cost - 1
        # Compare rational powers directly to avoid floating-point ceil(log).
        power = 1
        while ratio ** power < threshold:
            power += 1
        lower_exp = -1 - power
        limit = cost / p * (1 + ratio ** -3)
        upper_zero = (1 - q) ** 2 if amplitude <= limit else 0
    else:
        lower_exp = -2
        upper_exp = 1
        limit = cost / p * (1 + ratio ** -2)
        benchmark = (1 - ratio ** 2) / (1 - ratio ** 3)
        upper_zero = benchmark if amplitude <= limit else 0

    lower_entries = {k for k, row in graph.items() if row == "L"}
    upper_entries = {k for k, row in graph.items() if row == "U"}
    assert lower_entries == {lower_exp}
    assert upper_entries == ({upper_exp} if upper_zero else set())
    lower_one = ratio ** lower_exp * (1 - upper_zero)
    upper_one = ratio ** upper_exp * upper_zero
    assert exit_probabilities(graph, 0) == (1 - upper_zero, upper_zero, 0)
    assert exit_probabilities(graph, 1) == (lower_one, upper_one, 1 - lower_one - upper_one)


def run():
    fixed_cases, tapered_cases = set(), set()
    factors = (Fraction(999, 1000), Fraction(1), Fraction(1001, 1000))
    for ratio in map(Fraction, ("6/5", "3/2", "2", "5/2", "4")):
        p = 1 - 1 / ratio
        for j in (1, 2, 3, 5):
            # This reward puts the midpoint and favorable-type switches at
            # the same cost. Also test each boundary at ordinary rewards.
            crossing = (1 + ratio ** -j) / (1 - ratio ** -j)
            for bounty in {0, Fraction(1, 4), 1, 7, crossing}:
                critical_costs = (p * (1 + bounty) / 2,
                                  p * (1 + bounty) / (1 + ratio ** j),
                                  p * bounty / (1 + ratio ** -j))
                for cost in critical_costs:
                    if cost > 0:
                        fixed_cases.update((ratio, cost * f, bounty) for f in factors)

        for cost in (p / 6, p / 3, p * Fraction(49, 100)):
            upper_switch = 2 * cost / p * (1 + 1 / ratio)
            for amplitude in (0, upper_switch, 1):
                tapered_cases.update((ratio, cost, amplitude * f) for f in factors)
        for m in (2, 3, 5, 8):
            t = ratio ** -m
            x = ratio * t / (1 + ratio * t)
            denom = 1 - 2 * x * (1 + 1 / ratio) / (1 + t)
            # At this additional amplitude the upper and lower switches coincide.
            amplitudes = [0, Fraction(1, 2), 2]
            if denom > 0:
                amplitudes.append(2 * x * (1 + 1 / ratio) / denom)
            for amplitude in amplitudes:
                cost = p * x * (1 + amplitude / (1 + t))
                tapered_cases.update((ratio, cost * f, amplitude) for f in factors
                                     if cost * f < p / 2)
    for case in sorted(fixed_cases):
        check_case(*case, tapered=False)
    for case in sorted(tapered_cases):
        check_case(*case, tapered=True)
    print("Matched fixed cases:", len(fixed_cases), "Matched tapered cases:", len(tapered_cases))


if __name__ == "__main__":
    run()


==> anc/audit/matched_boundary_output.txt <==
Matched fixed cases: 597 Matched tapered cases: 278


==> anc/audit/static_boundaries.py <==
"""Check the private cutoffs, public traps and tie conventions from payoffs.

Only the Python standard library is required. Each sampled specification
tests every decision boundary and one interior point in every intervening
open interval, including the two private types' public cutoff preimages.
"""

from fractions import Fraction as F


def boundary_samples(points):
    grid = sorted(set(points))
    return sorted(set(grid) | {(a+b)/2 for a, b in zip(grid, grid[1:])})


def private_intervals(p, v, c):
    """Appendix A.2 predictions, encoded as (lower, upper, includes upper)."""
    k, w = p*(1+v), p*v
    m, b, t = k/2, w/(2-p), w
    if k < 2:
        if c < b:
            return [(c/k, F(1), True)]
        if c == b < t:
            return [(c/k, 1/(2-p), False), (1/(2-p), F(1), True)]
        intervals = []
        if c < m:
            intervals.append((c/k, (1-c)/(2-k), False))
        if c < t:
            intervals.append((c/w, F(1), True))
        return intervals
    if c >= t:
        return []
    if c <= m and (k > 2 or c < m):
        left = c/k
    elif k > 2 and c <= b:
        left = (c-1)/(k-2)
    else:
        left = c/w
    return [(left, F(1), True)]


def payoffs(p, v, c, x):
    # Choose stop action directly from its two joint expected-payoff terms.
    # Under a test the success payoff (including the bounty) is x*p*(1+v).
    fail_one, fail_zero = x*(1-p), 1-x
    test_return = x*p*(1+v) + max(fail_one, fail_zero) - c
    test = test_return > max(x,1-x)
    return test, int(x >= 1-x), int(fail_one >= fail_zero)


def signal_posterior(mu, q, high):
    b1, b0 = (q,1-q) if high else (1-q,q)
    return mu*b1/(mu*b1+(1-mu)*b0)


def public_preimage(x, q, high):
    b1, b0 = (q,1-q) if high else (1-q,q)
    return x*b0/(x*b0+(1-x)*b1)


def predicted_upper(mu, q, intervals):
    if mu < q:
        return False
    if not intervals:
        return True
    if len(intervals) == 2:
        return (public_preimage(intervals[0][1],q,False) <= mu
                <= public_preimage(intervals[1][0],q,True))
    l, u, includes_upper = intervals[0]
    if includes_upper:
        return mu <= public_preimage(l,q,True)
    return mu >= public_preimage(u,q,False)


def staged_posteriors(mu):
    """Enumerate signals and latent states conditional on the public record."""
    q, p, c, v = F(3,4), F(1,2), F(7,10), F(2)
    decisions = [payoffs(p,v,c,signal_posterior(mu,q,high)) for high in [False,True]]
    test, action, fail_action = decisions[1]
    assert test
    masses = [[F(0),F(0)] for _ in range(4)]
    for theta, prior in [(0,1-mu),(1,mu)]:
        for signal, (tested, no_test_action, after_failure) in enumerate(decisions):
            weight = prior * (q if signal==theta else 1-q)
            if no_test_action == action:
                masses[0][theta] += weight
            if tested:
                masses[1][theta] += weight
                failed = weight*(1-p if theta else 1)
                masses[2][theta] += failed
                if after_failure==fail_action:
                    masses[3][theta] += failed
    return tuple(one/(zero+one) for zero,one in masses)


def main():
    spec_count = private_count = public_count = 0
    for p in map(F, ['1/4','1/2','3/4','1']):
        vs = set(map(F,['0','1/2','7/9','1','2','3'])) | {2/p-1}
        for v in sorted(vs):
            k,w = p*(1+v),p*v
            cs = boundary_samples([F(0), k/2,w/(2-p),w,1+max(k/2,w),F(1,3)])
            for c in cs:
                if c == 0:
                    continue
                spec_count += 1
                intervals = private_intervals(p,v,c)
                expected_two = k < 2 and w/(2-p) <= c < min(k/2,w)
                assert (len(intervals)==2) == expected_two
                assert bool(intervals) == (c < max(k/2,w))
                breaks = {F(0), F(1,2), 1/(2-p), F(1)}
                # Include all candidate intersections even if off their affine piece.
                possible = [c/k]
                if k != 2:
                    possible.append((1-c)/(2-k))
                if w:
                    possible.append(c/w)
                breaks |= {x for x in possible if 0 <= x <= 1}
                for x in boundary_samples(breaks):
                    test, _, _ = payoffs(p,v,c,x)
                    expected = any(l < x and (x < u or (incl and x == u))
                                   for l,u,incl in intervals)
                    assert test == expected, (p,v,c,x,intervals)
                    private_count += 1
                for q in map(F,['4/7','2/3','3/4']):
                    points = {public_preimage(x,q,high) for x in breaks
                              for high in [False,True]}
                    for mu in boundary_samples(points):
                        if mu in (0,1):
                            continue
                        xl, xh = (signal_posterior(mu,q,high) for high in [False,True])
                        tl, al, fl = payoffs(p,v,c,xl)
                        th, ah, fh = payoffs(p,v,c,xh)
                        upper = (not tl and not th and al == ah == 1)
                        lower = (not tl and not th and al == ah == 0)
                        assert predicted_upper(mu,q,intervals)==upper, (p,v,c,q,mu)
                        assert lower == (mu < 1-q and xh <= c/k)
                        assert (al != ah) == (1-q <= mu < q)
                        if p < 1:
                            odds, ratio = mu/(1-mu), q/(1-q)
                            assert (fl != fh) == (1/((1-p)*ratio) <= odds < ratio/(1-p))
                        public_count += 1
    print(f"{spec_count} rational cost, test-quality and bounty specifications")
    print(f"{private_count} private threshold and interior checks")
    print(f"{public_count} public belief checks (traps and action-tie endpoints)")
    p,v,c,q = F(1,2),F(7,9),F(1,3),F(2,3)
    intervals = private_intervals(p,v,c)
    assert intervals==[(F(3,8),F(3,5),False),(F(6,7),F(1),True)]
    assert public_preimage(F(3,5),q,False)==public_preimage(F(6,7),q,True)==F(3,4)
    print("Singleton upper trap at public belief 3/4: both types abstain exactly at their cutoffs.")
    staged = {
        F(1,4): [F(1,2),F(1,2),F(1,3),F(1,3)],
        F(1,2): [F(3,4),F(3,4),F(3,5),F(3,5)],
        F(3,4): [F(3,4),F(3,4),F(3,5),F(9,11)],
        F(5,6): [F(5,6),F(15,16),F(15,17),F(15,17)],
    }
    for mu, expected in staged.items():
        assert staged_posteriors(mu)==tuple(expected)
    print("Staged posterior table: all 16 posteriors agree with direct joint-mass conditioning.")


if __name__ == "__main__":
    main()


==> anc/audit/static_boundaries_output.txt <==
218 rational cost, test-quality and bounty specifications
2070 private threshold and interior checks
8964 public belief checks (traps and action-tie endpoints)
Singleton upper trap at public belief 3/4: both types abstain exactly at their cutoffs.
Staged posterior table: all 16 posteriors agree with direct joint-mass conditioning.


==> anc/expected_output.txt <==
Finite graphs at q=2/3. Columns: state, proof, lower, upper, expected attempts.
unavailable  1  0  1/7  6/7  0
unavailable  0  0  4/7  3/7  0
submitted    1  3/4  1/4  0  3/2
submitted    0  0  1  0  1
fixed 0      1  1/3  2/9  4/9  2/3
fixed 0      0  0  8/9  1/9  2/3
fixed 1/4    1  4/9  1/9  4/9  8/9
fixed 1/4    0  0  8/9  1/9  13/9
fixed 1/2    1  7/8  1/8  0  7/4
fixed 1/2    0  0  1  0  7/4
tapered 1/2  1  4/9  1/9  4/9  8/9
tapered 1/2  0  0  8/9  1/9  13/9
fixed 1      1  7/8  1/8  0  7/4
fixed 1      0  0  1  0  2
Fixed c=1/5: policy intervals [0,1/5], (1/5,9/20], (9/20,1/2] verified.
All-bounty formula independently checked at 34 rational rewards.
At q=3/4 without verification, state-1 lower = 1/13 and state-0 upper = 4/13.
Submitted example at q=3/4, exact recursion through 100 agents.
state 1, survival < 8e-23
  proof [0.858510966294, 0.858510966295]
  lower [0.141489033705, 0.141489033706]
  upper = 0 (upper trap empty)
state 0, survival < 8e-23
  (proof, lower, upper) = (0, 1, 0) by finite absorption and empty upper trap
Matched-technology theorem checked at five likelihood ratios and 249 settings.
All exact checks passed.


==> anc/observation_and_stopping.py <==
"""Exact checks for Lemma 5.2, Section 6, and Appendix A.9.

Run with Python 3.9 or later. The infinite-horizon arguments are in the paper.
"""

from fractions import Fraction as Q


def belief(odds):
    return odds / (1 + odds)


def odds(x):
    return x / (1 - x)


def gross_benefit(x, p, eta, bounty):
    """Maximize action accuracy separately after each possible finding."""
    hit, false_positive = p * x, eta * (1 - x)
    miss, true_negative = (1 - p) * x, (1 - eta) * (1 - x)
    accuracy = max(hit, false_positive) + max(miss, true_negative)
    return accuracy - max(x, 1 - x) + bounty * (hit + false_positive)


def posterior(prior, q, possible_signals, likelihood_one=1):
    """Condition directly on the set of possible signals and a test outcome.

    The last argument is the state-1 outcome likelihood. For the one-sided
    failure or an observation before the test, the state-0 likelihood is one.
    """
    mass_zero = sum(q if s == 0 else 1 - q for s in possible_signals)
    mass_one = sum(q if s == 1 else 1 - q for s in possible_signals)
    return belief(odds(prior) * likelihood_one * mass_one / mass_zero)


def observation_rows(prior, q, p, bounty, cost):
    signals = (0, 1)
    private = [posterior(prior, q, [s]) for s in signals]
    no_action = [x >= Q(1, 2) for x in private]
    fail_action = [(1 - p) * x >= 1 - x for x in private]
    testers = [s for s in signals if gross_benefit(private[s], p, 0, bounty) > cost]
    rows = {}
    for s in testers:
        action_only = [j for j in signals if no_action[j] == no_action[s]]
        failed_record = [j for j in testers if fail_action[j] == fail_action[s]]
        rows[s] = (
            posterior(prior, q, action_only),
            posterior(prior, q, testers),
            posterior(prior, q, testers, 1 - p),
            posterior(prior, q, failed_record, 1 - p),
        )
    return testers, rows


def check_updates():
    q, p = Q(3, 4), Q(1, 2)
    # Each row follows the favorable type. These posteriors are public.
    rows = {
        Q(1, 4): ([1], (Q(1, 2), Q(1, 2), Q(1, 3), Q(1, 3))),
        Q(1, 2): ([1], (Q(3, 4), Q(3, 4), Q(3, 5), Q(3, 5))),
        Q(3, 4): ([0, 1], (Q(3, 4), Q(3, 4), Q(3, 5), Q(9, 11))),
        Q(5, 6): ([1], (Q(5, 6), Q(15, 16), Q(15, 17), Q(15, 17))),
    }
    for prior, (expected_testers, expected_high) in rows.items():
        testers, observed = observation_rows(prior, q, p, 2, Q(7, 10))
        assert testers == expected_testers and observed[1] == expected_high
        if testers == [0, 1]:
            assert observed[0][-1] == Q(1, 3)
    print("Four same-signal comparisons and both final actions at the upper boundary agree.")

    for q in [Q(2, 3), Q(3, 4)]:
        signal_lr = odds(q)
        for p in [Q(1, 4), Q(1, 2), Q(3, 4), Q(1)]:
            boundaries = {1 / signal_lr, signal_lr}
            if p < 1:
                boundaries.update([1 / ((1 - p) * signal_lr), signal_lr / (1 - p)])
            for edge in boundaries:
                for factor in [Q(99, 100), Q(1), Q(101, 100)]:
                    start = edge * factor
                    prior = belief(start)
                    testers, stages = observation_rows(prior, q, p, 5, Q(1, 100))
                    assert testers == [0, 1]
                    action_reveals = 1 / signal_lr <= start < signal_lr
                    final_reveals = 1 / signal_lr <= (1 - p) * start < signal_lr
                    for signal, (benchmark, attempt, failure, final) in stages.items():
                        private_lr = signal_lr ** (2 * signal - 1)
                        assert odds(benchmark) == start * (private_lr if action_reveals else 1)
                        assert attempt == prior and odds(failure) == (1 - p) * start
                        assert odds(final) == odds(failure) * (private_lr if final_reveals else 1)
    print("Action-only and post-failure separation agree at both edges and on either side.")
    print("A conclusive failure at p=1 gives posterior zero before the action.")


def check_noisy_findings():
    p, cost, bounty = Q(1, 2), Q(7, 10), 2
    for eta in [Q(1, 1000), Q(1, 100), Q(1, 20), Q(1, 14)]:
        bridge = (1 - eta) / (2 - p - eta)
        bridge_value = gross_benefit(bridge, p, eta, bounty)
        assert bridge_value == 1 / (Q(3, 2) - eta)
        assert (bridge_value < cost) == (eta < Q(1, 14))
        assert gross_benefit(Q(1, 4), p, eta, bounty) == Q(3, 8) + 3 * eta / 4 < cost
        assert gross_benefit(Q(3, 4), p, eta, bounty) > cost
        assert gross_benefit(Q(7, 10), p, eta, bounty) >= cost
        assert Q(7, 3) * (1 - p) / (1 - eta) > 1
        high_positive_odds = 3 * p / eta
        assert Q(3, 8) * (1 - 7 / high_positive_odds) == Q(3, 8) - 7 * eta / 4
        assert p * (eta / p) + (1 - p) * ((1 - eta) / (1 - p)) == 1
        assert gross_benefit(Q(0), p, eta, bounty) == eta * bounty
        assert gross_benefit(Q(1), p, eta, bounty) == p * bounty
    print("Noisy-test incentives, bridge equality and the infinite-testing lower bound agree.")


def check_private_costs():
    lower = Q(1, 4)
    for start in [lower, Q(13, 50), Q(3, 10), Q(1, 3)]:
        high = belief(2 * start)
        low = belief(start / 2)
        low_gain = gross_benefit(low, Q(1, 2), 0, 0)
        high_gain = gross_benefit(high, Q(1, 2), 0, 0)
        assert low_gain < Q(1, 6) <= high_gain < Q(2, 3)
        rate = (high_gain - Q(1, 6)) / (Q(2, 3) - Q(1, 6))
        assert rate == high - Q(1, 3)
        after = start * (1 - Q(2, 3) * rate) / (1 - Q(1, 3) * rate)
        contraction = 5 * (1 + start) / (5 + 7 * start)
        assert after - lower == (start - lower) * contraction
        assert 0 < contraction <= Q(25, 27)
    print("Abstention under uniform costs gives the stated contraction toward odds 1/4.")


if __name__ == "__main__":
    check_updates()
    check_noisy_findings()
    check_private_costs()


==> anc/observation_and_stopping_output.txt <==
Four same-signal comparisons and both final actions at the upper boundary agree.
Action-only and post-failure separation agree at both edges and on either side.
A conclusive failure at p=1 gives posterior zero before the action.
Noisy-test incentives, bridge equality and the infinite-testing lower bound agree.
Abstention under uniform costs gives the stated contraction toward odds 1/4.


==> anc/tapered_exit_formula.py <==
"""Check the closed-form tapered-bounty exit probabilities using rational arithmetic.

Run beside terminal_outcomes.py. The finite-graph solver calculates records
from each signal type's payoffs independently of the formulas below.
"""

from fractions import Fraction as Q

from terminal_outcomes import Model, finite_solution


def high_gross_at_negative_exponent(ratio, p, amplitude, k):
    odds = ratio**k
    private_odds = ratio*odds
    posterior = private_odds / (1 + private_odds)
    return p*posterior * (1 + amplitude / (1 + odds))


def exit_law(ratio, cost, amplitude):
    p = 1 - 1/ratio
    q = ratio / (1 + ratio)
    assert 0 < cost < p/2 and amplitude >= 0
    upper_switch = 2*cost/p * (1 + 1/ratio)
    upper_zero = (1 - q)**2 if amplitude <= upper_switch else Q(0)

    k = -1
    while high_gross_at_negative_exponent(ratio, p, amplitude, k) > cost:
        k -= 1
    assert k <= -2
    t = ratio**k
    # The two signs locate the unique positive root without a floating-point
    # logarithm or the loss of the equality boundary at a lattice point.
    def indifference(odds):
        return (ratio*(p - cost)*odds**2
                + (p*ratio*(1 + amplitude) - cost*(1 + ratio))*odds - cost)
    assert indifference(t) <= 0 < indifference(t*ratio)
    lower_one = t*(1 - upper_zero)
    upper_one = ratio**2*upper_zero
    return k, ((Q(0), 1 - upper_zero, upper_zero),
               (1 - lower_one - upper_one, lower_one, upper_one))


def check_formula():
    cases = 0
    lower_equalities = 0
    upper_equalities = 0
    perturbations = (Q(999, 1000), Q(1), Q(1001, 1000))
    ratios = (Q(6, 5), Q(3, 2), Q(2), Q(5, 2), Q(4))
    for ratio in ratios:
        p = 1 - 1/ratio
        q = ratio / (1 + ratio)
        for cost_share in (Q(1, 8), Q(2, 5), Q(49, 100)):
            cost = cost_share*p
            upper_switch = 2*cost/p * (1 + 1/ratio)
            rewards = {Q(0), Q(1, 2), Q(1), Q(3), Q(8)}
            rewards.update(upper_switch*scale for scale in perturbations)
            boundary_exponents = {}
            for k in (-2, -3, -4, -5, -6):
                public_odds = ratio**k
                private_odds = public_odds*ratio
                posterior = private_odds / (1 + private_odds)
                threshold = (cost/(p*posterior) - 1)*(1 + public_odds)
                if threshold >= 0:
                    rewards.update(threshold*scale for scale in perturbations)
                    boundary_exponents[threshold] = k
            for amplitude in sorted(rewards):
                k, predicted = exit_law(ratio, cost, amplitude)
                model = Model(q, cost, amplitude, "tapered", p)
                for state in (0, 1):
                    assert finite_solution(model, state)[:3] == predicted[state]
                if amplitude == upper_switch:
                    assert predicted[0][2] == (1 - q)**2
                    upper_equalities += 1
                if amplitude in boundary_exponents:
                    assert k == boundary_exponents[amplitude]
                    lower_equalities += 1
                cases += 1
    print(f"Tapered closed form agreed with both state-specific graphs in {cases} cases.")
    print(f"Exact switch equalities checked: {upper_equalities} upper, {lower_equalities} lower.")


if __name__ == "__main__":
    check_formula()


==> anc/tapered_exit_output.txt <==
Tapered closed form agreed with both state-specific graphs in 293 cases.
Exact switch equalities checked: 15 upper, 59 lower.


==> anc/terminal_outcomes.py <==
"""Reproduce the state-conditional terminal outcomes in the MSS revision.

Run: python3 terminal_outcomes.py
Python 3.9 or later. The terminal tables and matched-technology checks
begin at odds one. All calculations use rational arithmetic.
"""

from collections import defaultdict, deque
from dataclasses import dataclass
from fractions import Fraction as Q
from functools import lru_cache


P = Q(1, 2)
OUTCOMES = ("proof", "lower", "upper")


@dataclass(frozen=True)
class Model:
    precision: Q
    cost: Q
    bounty: Q
    rule: str = "fixed"
    success: Q = P

    def __post_init__(self):
        if not 0 < self.success < 1:
            raise ValueError("this checker implements imperfect tests")
        if self.rule not in ("fixed", "tapered", "unavailable"):
            raise ValueError("unknown reward rule")
        if not Q(1, 2) < self.precision < 1 or self.cost <= 0 or self.bounty < 0:
            raise ValueError("invalid model parameters")


@lru_cache(maxsize=None)
def records(model, odds):
    """Return (test, action if no proof) for the low and high signal."""
    likelihood_ratio = model.precision / (1 - model.precision)
    reward = model.bounty
    if model.rule == "tapered":
        reward /= 1 + odds
    result = []
    for private_odds in (odds / likelihood_ratio, odds * likelihood_ratio):
        x = private_odds / (1 + private_odds)
        no_test_value = max(1 - x, x)
        failure_payoff = max(1 - x, (1 - model.success) * x)
        test_value = model.success * x * (1 + reward) + failure_payoff - model.cost
        test = model.rule != "unavailable" and test_value > no_test_value
        action = private_odds * (1 - model.success if test else 1) >= 1
        result.append((test, action))
    return tuple(result)


def node(model, odds):
    low, high = records(model, odds)
    if low == high and not low[0]:
        return "upper" if low[1] else "lower"
    return odds


@lru_cache(maxsize=None)
def steps(model, odds, theta):
    """Aggregate complete public records by Bayes' rule before merging destinations."""
    if node(model, odds) in OUTCOMES:
        raise ValueError("only transient beliefs have outgoing transitions")
    likelihood = defaultdict(lambda: [Q(0), Q(0)])
    for signal, (test, action) in enumerate(records(model, odds)):
        for state in (0, 1):
            prob = model.precision if signal == state else 1 - model.precision
            if state == 1 and test:
                likelihood["proof"][state] += model.success * prob
                prob *= 1 - model.success
            likelihood[test, action][state] += prob

    transitions = defaultdict(Q)
    attempt_probability = Q(0)
    for record, state_masses in likelihood.items():
        mass = state_masses[theta]
        if not mass:
            continue
        if record == "proof":
            destination = "proof"
        else:
            destination = node(model, odds * state_masses[1] / state_masses[0])
        transitions[destination] += mass
        if record == "proof" or record[0]:
            attempt_probability += mass
    assert sum(transitions.values()) == 1
    return dict(transitions), attempt_probability


def solve_linear(matrix, targets):
    """Solve a small rational linear system with several right-hand sides."""
    size = len(matrix)
    rows = [left + right for left, right in zip(matrix, targets)]
    for column in range(size):
        pivot = next(i for i in range(column, size) if rows[i][column])
        rows[pivot], rows[column] = rows[column], rows[pivot]
        divisor = rows[column][column]
        rows[column] = [entry / divisor for entry in rows[column]]
        for i, row in enumerate(rows):
            if i != column and row[column]:
                multiplier = row[column]
                rows[i] = [a - multiplier * b for a, b in zip(row, rows[column])]
    return [row[size:] for row in rows]


def finite_solution(model, theta, initial_odds=Q(1)):
    """Exact exit probabilities and expected attempts for the finite examples."""
    start = node(model, initial_odds)
    if start in OUTCOMES:
        return tuple(Q(start == event) for event in OUTCOMES) + (Q(0),)

    graph = {}
    queue = deque([start])
    while queue:
        odds = queue.popleft()
        if odds in graph:
            continue
        if len(graph) >= 512:
            raise ValueError("finite graph limit exceeded; use finite_horizon for an exact truncation")
        branches, attempts = steps(model, odds, theta)
        graph[odds] = branches, attempts
        queue.extend(x for x in branches if x not in OUTCOMES and x not in graph)

    index = {odds: i for i, odds in enumerate(graph)}
    matrix = []
    targets = []
    for odds, (branches, attempts) in graph.items():
        row = [Q(other == odds) for other in graph]
        rhs = [Q(0)] * len(OUTCOMES) + [attempts]
        for dest, prob in branches.items():
            if dest in OUTCOMES:
                rhs[OUTCOMES.index(dest)] += prob
            else:
                row[index[dest]] -= prob
        matrix.append(row)
        targets.append(rhs)
    solution = solve_linear(matrix, targets)
    # Check unmodified Bellman equations at every reachable transient belief.
    for left, right in zip(matrix, targets):
        for j, target in enumerate(right):
            assert sum(a * s[j] for a, s in zip(left, solution)) == target
    result = tuple(solution[index[start]])
    assert sum(result[:3]) == 1
    if theta == 1:
        assert model.success * result[3] == result[0]
    return result


def finite_horizon(model, theta, depth, initial_odds=Q(1)):
    """Propagate exact mass; unresolved mass bounds every terminal probability."""
    start = node(model, initial_odds)
    frontier = {start: Q(1)} if start not in OUTCOMES else {}
    absorbed = {event: Q(start == event) for event in OUTCOMES}
    expected_attempts = Q(0)
    for _ in range(depth):
        next_frontier = defaultdict(Q)
        for odds, weight in frontier.items():
            branches, attempts = steps(model, odds, theta)
            expected_attempts += weight * attempts
            for dest, prob in branches.items():
                if dest in OUTCOMES:
                    absorbed[dest] += weight * prob
                else:
                    next_frontier[dest] += weight * prob
        frontier = next_frontier
    remainder = sum(frontier.values(), Q(0))
    assert sum(absorbed.values()) + remainder == 1
    if theta == 1:
        assert model.success * expected_attempts == absorbed["proof"]
    return absorbed, remainder


def decimal_interval(low, high, places):
    """Round the endpoints outwards using integers, including trailing zeroes."""
    scale = 10**places
    smallest = low.numerator * scale // low.denominator
    largest = -(-high.numerator * scale // high.denominator)
    def fixed(value):
        return f"{value // scale}.{value % scale:0{places}d}"
    return f"[{fixed(smallest)}, {fixed(largest)}]"


def no_test_benchmark(q, odds, theta):
    """Hitting probabilities of the two interior beliefs in the action-only model."""
    ratio = q / (1 - q)
    if odds < 1 / ratio:
        return Q(0), Q(1), Q(0)
    if odds >= ratio:
        return Q(0), Q(0), Q(1)
    # Against a lower boundary requiring a strict crossing, an initial odds
    # below one is one down-step from exit; a prior at or above one needs two.
    lower_distance = 1 if odds < 1 else 2
    up = q if theta == 1 else 1 - q
    down_to_up = (1 - up) / up
    upper = (1 - down_to_up**lower_distance) / (1 - down_to_up**3)
    return Q(0), 1 - upper, upper


def certify_bounty_ranges():
    """Check all policies on the closed, reachable range of public exponents."""
    public_exponents = range(-3, 3)
    public_odds = {Q(2)**k for k in public_exponents}
    cost = Q(1, 5)
    thresholds = {}
    for j in range(-4, 4):
        odds = Q(2)**j
        x = odds / (1 + odds)
        diagnostic = P*x + max(1 - x, (1 - P)*x) - max(x, 1 - x)
        thresholds[j] = (cost - diagnostic) / (P*x)

    intervals = (
        (Q(0), Q(-1, 5), Q(1, 5)),
        (Q(1, 4), Q(1, 5), Q(9, 20)),
        (Q(1, 2), Q(9, 20), Q(1, 2)),
    )
    for example, strict_lower, weak_upper in intervals:
        active = {j for j, threshold in thresholds.items() if example > threshold}
        assert max(thresholds[j] for j in active) == strict_lower
        assert min(value for j, value in thresholds.items() if j not in active) == weak_upper
        model = Model(Q(2, 3), cost, example)
        for k in public_exponents:
            odds = Q(2)**k
            decisions = records(model, odds)
            for step, (test, action) in zip((-1, 1), decisions):
                assert test == (k + step in active)
                assert action == (odds * Q(2)**step * (1 - P if test else 1) >= 1)
            if node(model, odds) in OUTCOMES:
                continue
            pooled = decisions[0] == decisions[1]
            for step, (test, _) in zip((-1, 1), decisions):
                signal_factor = 1 if pooled else Q(2)**step
                target = odds * signal_factor * (1 - P if test else 1)
                assert target in public_odds
    print("Fixed c=1/5: policy intervals [0,1/5], (1/5,9/20], (9/20,1/2] verified.")


def all_bounty_probabilities(bounty):
    """Analytical formula at q=2/3, p=1/2, c=1/5, and prior 1/2."""
    cutoff = (3 + 5*Q(bounty)) / 2
    exponent = 0
    while 2**exponent < cutoff:
        exponent += 1
    upper_zero = Q(1, 9) if bounty <= Q(9, 20) else Q(0)
    lower_one = (1 - upper_zero) / 2**(1 + exponent)
    upper_one = 4 * upper_zero
    return {0: (Q(0), 1 - upper_zero, upper_zero),
            1: (1 - lower_one - upper_one, lower_one, upper_one)}


def check_all_bounty_formula():
    # The proof covers the whole half-line. Test exact switching bounties and
    # both sides, as well as fixed bounties giving much deeper lower exits.
    boundaries = {Q(9, 20), Q(1, 2), Q(3, 5)}
    boundaries.update(Q(2**(k + 1) - 3, 5) for k in range(1, 8))
    bounties = {Q(0), Q(5), Q(100), Q(10000)}
    for boundary in boundaries:
        for gap in (Q(-1, 10000), Q(0), Q(1, 10000)):
            bounties.add(boundary + gap)
    for bounty in sorted(bounties):
        exact = all_bounty_probabilities(bounty)
        model = Model(Q(2, 3), Q(1, 5), bounty)
        for theta in (0, 1):
            assert finite_solution(model, theta)[:3] == exact[theta]
    print(f"All-bounty formula independently checked at {len(bounties)} rational rewards.")


def matched_probabilities(model, theta):
    """Theorem 5.12 under an equal prior and reciprocal signal/failure factors."""
    q, p = model.precision, model.success
    cost, bounty = model.cost, model.bounty
    ratio = q / (1 - q)
    assert (1 - p) * ratio == 1 and model.rule == "fixed"
    if cost < p * (1 + bounty) / 2:
        cutoff = p * (1 + bounty) / cost - 1
        ceiling = 0
        power = Q(1)
        while power < cutoff:
            power *= ratio
            ceiling += 1
        lower_odds = ratio**(-1 - ceiling)
        upper_zero = (1 - q)**2 if bounty <= (cost/p) * (1 + ratio**(-3)) else Q(0)
        upper_one = ratio**2 * upper_zero
    elif bounty <= (cost/p) * (1 + ratio**(-2)):
        return no_test_benchmark(q, Q(1), theta)
    else:
        lower_odds = ratio**(-2)
        upper_zero = upper_one = Q(0)

    if theta == 0:
        return Q(0), 1 - upper_zero, upper_zero
    lower_one = lower_odds * (1 - upper_zero)
    return 1 - lower_one - upper_one, lower_one, upper_one


def check_matched_formula():
    total = 0
    for ratio in (Q(6, 5), Q(3, 2), Q(2), Q(5, 2), Q(4)):
        q = ratio / (1 + ratio)
        p = 1 - 1/ratio
        branches_checked = set()
        for cost_over_p in (Q(1, 4), Q(1), Q(5)):
            cost = p * cost_over_p
            central_tie = 2 * cost_over_p - 1
            t2 = cost_over_p * (1 + ratio**(-2))
            t3 = cost_over_p * (1 + ratio**(-3))
            boundaries = {central_tie, t2, t3}
            for k in (1, 2, 3):
                boundaries.add(cost_over_p * (1 + ratio**k) - 1)
            bounties = {Q(0)}
            for boundary in boundaries:
                for perturbation in (Q(-1, 100000), Q(0), Q(1, 100000)):
                    if boundary + perturbation >= 0:
                        bounties.add(boundary + perturbation)
            for bounty in bounties:
                model = Model(q, cost, bounty, success=p)
                central_tests = bounty > central_tie
                upper_switch = t3 if central_tests else t2
                branches_checked.add((central_tests, bounty > upper_switch))
                for theta in (0, 1):
                    assert finite_solution(model, theta)[:3] == matched_probabilities(model, theta)
                total += 1
        assert len(branches_checked) == 4
    print(f"Matched-technology theorem checked at five likelihood ratios and {total} settings.")


def checks():
    q = Q(2, 3)
    cost = Q(1, 5)
    no_test = Model(q, cost, Q(0), "unavailable")
    # At public odds Lambda the low type takes action 1; at 1/Lambda the
    # high type takes action 1. An exactly indifferent investigator abstains.
    assert node(no_test, Q(2)) == "upper"
    assert node(no_test, Q(1, 2)) == Q(1, 2)
    assert records(Model(q, cost, Q(1, 2)), Q(2))[1] == (False, True)
    assert finite_solution(no_test, 0, Q(1, 4)) == (0, 1, 0, 0)
    assert finite_solution(no_test, 1, Q(2)) == (0, 0, 1, 0)
    cases = (
        ("unavailable", no_test,
         (0, Q(1, 7), Q(6, 7)), (0, Q(4, 7), Q(3, 7))),
        ("submitted", Model(q, Q(7, 10), Q(2)),
         (Q(3, 4), Q(1, 4), 0), (0, 1, 0)),
        ("fixed 0", Model(q, cost, Q(0)),
         (Q(1, 3), Q(2, 9), Q(4, 9)), (0, Q(8, 9), Q(1, 9))),
        ("fixed 1/4", Model(q, cost, Q(1, 4)),
         (Q(4, 9), Q(1, 9), Q(4, 9)), (0, Q(8, 9), Q(1, 9))),
        ("fixed 1/2", Model(q, cost, Q(1, 2)),
         (Q(7, 8), Q(1, 8), 0), (0, 1, 0)),
        ("tapered 1/2", Model(q, cost, Q(1, 2), "tapered"),
         (Q(4, 9), Q(1, 9), Q(4, 9)), (0, Q(8, 9), Q(1, 9))),
        ("fixed 1", Model(q, cost, Q(1)),
         (Q(7, 8), Q(1, 8), 0), (0, 1, 0)),
    )
    print("Finite graphs at q=2/3. Columns: state, proof, lower, upper, expected attempts.")
    for label, model, state_one, state_zero in cases:
        for theta, expected in ((1, state_one), (0, state_zero)):
            result = finite_solution(model, theta)
            assert result[:3] == expected
            print(f"{label:12} {theta}  " + "  ".join(map(str, result)))
    certify_bounty_ranges()
    check_all_bounty_formula()

    for q in (Q(2, 3), Q(3, 4)):
        no_test = Model(q, cost, Q(0), "unavailable")
        ratio = q / (1 - q)
        for odds in (1 / (2*ratio), 1 / ratio, Q(4, 5), Q(1), Q(7, 4), ratio, 2*ratio):
            for theta in (0, 1):
                assert finite_solution(no_test, theta, odds)[:3] == no_test_benchmark(q, odds, theta)
    q = Q(3, 4)
    assert no_test_benchmark(q, Q(1), 1) == (0, Q(1, 13), Q(12, 13))
    assert no_test_benchmark(q, Q(1), 0) == (0, Q(9, 13), Q(4, 13))
    print("At q=3/4 without verification, state-1 lower = 1/13 and state-0 upper = 4/13.")
    original = Model(q, Q(7, 10), Q(2))
    # In the upper action-cascade band, the high type has private odds at
    # least Lambda squared. Even at this least optimism its bounty covers cost.
    ratio = q / (1 - q)
    least_high_odds = ratio**2
    least_high_belief = least_high_odds / (1 + least_high_odds)
    assert P * least_high_belief * original.bounty > original.cost
    print("Submitted example at q=3/4, exact recursion through 100 agents.")
    for theta in (1, 0):
        absorbed, remaining = finite_horizon(original, theta, 100)
        assert Q(0) < remaining < Q(8, 10**23)
        assert absorbed["upper"] == 0
        print(f"state {theta}, survival < 8e-23")
        if theta == 1:
            assert absorbed["lower"] >= Q(11, 128) > Q(1, 13)
            for event in ("proof", "lower"):
                lo = absorbed[event]
                print(" ", event, decimal_interval(lo, lo + remaining, 12))
            print("  upper = 0 (upper trap empty)")
        else:
            assert absorbed["proof"] == 0
            print("  (proof, lower, upper) = (0, 1, 0) by finite absorption and empty upper trap")
    check_matched_formula()
    print("All exact checks passed.")


if __name__ == "__main__":
    checks()


==> anc/verification_motives.py <==
"""Exact checks for the fixed, surprise-sensitive and gap comparisons.

Place beside terminal_outcomes.py and run python3 verification_motives.py.
Both files use only the Python standard library.
"""

from fractions import Fraction as Q
from terminal_outcomes import Model, OUTCOMES, finite_solution, node, records


def gross_return(x, p, reward):
    diagnostic = max(Q(0), min(p * x, 1 - (2 - p) * x))
    return diagnostic + p * x * reward


def policy_graph(model, start=Q(1)):
    """Traverse a finite no-proof graph, retaining both signals' records."""
    graph = {}
    inactive, active = [], []
    frontier = [start]
    ratio = model.precision / (1 - model.precision)
    while frontier:
        odds = frontier.pop()
        if odds in graph:
            continue
        if len(graph) >= 64:
            raise ValueError("finite mechanism example exceeds its state bound")
        policy = records(model, odds)
        reward = model.bounty / (1 + odds) if model.rule == "tapered" else model.bounty
        successors = []
        for multiplier, (test, action) in zip((1 / ratio, ratio), policy):
            private_odds = odds * multiplier
            posterior = private_odds / (1 + private_odds)
            value = gross_return(posterior, model.success, reward)
            assert test == (value > model.cost)
            (active if test else inactive).append(value)
            evidence = 1 - model.success if test else 1
            signal = Q(1) if policy[0] == policy[1] else multiplier
            successors.append(odds * signal * evidence)
            assert action == (private_odds * evidence >= 1)
        label = node(model, odds)
        graph[odds] = policy, tuple(successors), label
        if label not in OUTCOMES:
            frontier.extend(successors)
    # At an inactive gross-return tie the mover declines; an active tie
    # would change the policy. Entry times and all transition probabilities
    # are fixed throughout this half-open cost interval.
    return graph, (max(inactive), min(active))


def exact_row(name, model, start, expected, costs):
    graph, bounds = policy_graph(model, start)
    assert bounds == costs
    assert bounds[0] <= model.cost < bounds[1]
    for state, row in enumerate(expected):
        solution = finite_solution(model, state, start)
        assert solution[:3] == row
        if state == 1:
            assert solution[0] == model.success * solution[3]
    print(name, "state 0:", *expected[0], "  state 1:", *expected[1],
          "  cost interval:", f"[{bounds[0]}, {bounds[1]})")
    return graph


def reward_comparison():
    q, c, v = Q(2, 3), Q(1, 5), Q(1, 2)
    diag = Model(q, c, Q(0))
    fixed = Model(q, c, v)
    taper = Model(q, c, v, "tapered")
    normalized = Model(q, c, Q(1), "tapered")
    connected = Model(q, c, Q(1))
    different_exits = ((0, Q(8, 9), Q(1, 9)), (Q(4, 9), Q(1, 9), Q(4, 9)))
    proof_or_lower = ((0, 1, 0), (Q(7, 8), Q(1, 8), 0))
    print("q=2/3, prior odds 1. Exit columns in each state: proof, lower, upper.")
    exact_row("Diagnostic only", diag, Q(1),
              (different_exits[0], (Q(1, 3), Q(2, 9), Q(4, 9))), (Q(1, 6), Q(1, 4)))
    f = exact_row("Fixed V=1/2", fixed, Q(1), proof_or_lower, (Q(1, 5), Q(2, 9)))
    t = exact_row("Tapered V=1/2", taper, Q(1), different_exits, (Q(13, 90), Q(5, 24)))
    n = exact_row("Tapered V=1", normalized, Q(1), different_exits, (Q(17, 90), Q(1, 4)))
    exact_row("Fixed V=1", connected, Q(1), proof_or_lower, (Q(1, 5), Q(1, 3)))
    assert t == n and set(f) == set(t)
    assert {o for o in f if f[o] != t[o]} == {Q(4)}
    # For the two tapers and the fixed reward, odds four are reached on two
    # initial favorable signals. A low before that sends the process below
    # the prior; no path in the remaining graph returns to the prior.
    assert t[Q(1)][1] == (Q(1, 4), Q(2))
    assert t[Q(2)][1] == (Q(1, 2), Q(4))
    assert all(max(nxt) < 1 for o, (_, nxt, _) in t.items() if o < 1)
    assert f[Q(4)][0] == ((False, True), (True, True))
    assert t[Q(4)][0] == ((False, True), (False, True))
    assert finite_solution(fixed, 1, Q(4))[:3] == (Q(31, 32), Q(1, 32), 0)
    assert finite_solution(taper, 1, Q(4))[:3] == (0, 0, 1)
    assert q**2 * Q(1, 32) == Q(1, 72)
    assert q**2 * Q(31, 32) == Q(31, 72)
    print("The first divergent odds are 4. The fixed reward adds 1/72 to the state-1 error.")


def gap_comparison():
    q, c, start = Q(4, 7), Q(1, 5), Q(2)
    ratio = q / (1 - q)
    gapped = Model(q, c, Q(1, 2))
    matched = Model(q, Q(4, 15), Q(1))
    connected = Model(q, c, Q(1))
    print("q=4/7, prior odds 2. Exit columns in each state: proof, lower, upper.")
    g = exact_row("Gapped", gapped, start,
                  ((0, Q(4, 7), Q(3, 7)), (Q(501, 1372), Q(87, 1372), Q(4, 7))),
                  (Q(8, 41), Q(9, 44)))
    m = exact_row("Cutoff-matched connected", matched, start,
                  ((0, 1, 0), (Q(1215, 1372), Q(157, 1372), 0)),
                  (Q(1, 4), Q(3, 11)))
    exact_row("Common-cost connected", connected, start,
              ((0, 1, 0), (Q(2497, 2744), Q(247, 2744), 0)),
              (Q(1, 5), Q(9, 41)))
    assert gapped.cost / (gapped.success * (1 + gapped.bounty)) == Q(4, 15)
    assert matched.cost / (matched.success * (1 + matched.bounty)) == Q(4, 15)
    upper = start * ratio
    assert upper == Q(8, 3) and g[upper][2] == "upper"
    assert g[start][1] == (Q(3, 4), upper)
    assert m[start][1] == (Q(3, 4), Q(4, 3))
    below_gap, _ = policy_graph(gapped, Q(3, 4))
    assert all(g[o] == m[o] == value for o, value in below_gap.items())
    # The initial high tests only in the cutoff-matched model. Its failure
    # yields odds 4/3. Exits conditional on that failure then determine the
    # two differences when the common initial-low subtrees cancel.
    assert finite_solution(matched, 1, Q(4, 3))[:3] == (Q(23, 28), Q(5, 28), 0)
    assert q * Q(1, 2) * Q(5, 28) == Q(5, 98)
    assert q * (Q(1, 2) + Q(1, 2) * Q(23, 28)) == Q(51, 98)
    # At cost 1/5 and 2/5<V<3/5 the two private testing components
    # enclose a gap [a,b] in private odds, where a=8/(7-5V),
    # b=2/(5V-2). Both signals fit iff ratio^2*a <= b.
    cutoff = Q(191, 365)
    for bounty in (Q(1, 2), Q(41, 80), cutoff, Q(8, 15)):
        a = 8 / (7 - 5 * bounty)
        b = 2 / (5 * bounty - 2)
        assert a < b
        assert (ratio**2 * a <= b) == (bounty <= cutoff)
        if bounty == cutoff:
            assert ratio**2 * a == b
        varied = Model(q, c, bounty)
        assert records(varied, start) == ((True, False), (False, True))
        assert (node(varied, upper) == "upper") == (bounty <= Q(41, 80))
        if bounty == Q(1, 2):
            assert (ratio * a, b / ratio) == (Q(64, 27), Q(3))
        if bounty == Q(8, 15):
            assert ratio * a > b / ratio
    print("Cutoff-matched minus gapped: state-1 proof +51/98, lower error +5/98.")
    print("With a strict private gap, an upper trap exists iff V<=191/365 on (2/5,3/5).")


if __name__ == "__main__":
    reward_comparison()
    gap_comparison()
    print("All exact mechanism checks passed.")


==> anc/verification_motives_output.txt <==
q=2/3, prior odds 1. Exit columns in each state: proof, lower, upper.
Diagnostic only state 0: 0 8/9 1/9   state 1: 1/3 2/9 4/9   cost interval: [1/6, 1/4)
Fixed V=1/2 state 0: 0 1 0   state 1: 7/8 1/8 0   cost interval: [1/5, 2/9)
Tapered V=1/2 state 0: 0 8/9 1/9   state 1: 4/9 1/9 4/9   cost interval: [13/90, 5/24)
Tapered V=1 state 0: 0 8/9 1/9   state 1: 4/9 1/9 4/9   cost interval: [17/90, 1/4)
Fixed V=1 state 0: 0 1 0   state 1: 7/8 1/8 0   cost interval: [1/5, 1/3)
The first divergent odds are 4. The fixed reward adds 1/72 to the state-1 error.
q=4/7, prior odds 2. Exit columns in each state: proof, lower, upper.
Gapped state 0: 0 4/7 3/7   state 1: 501/1372 87/1372 4/7   cost interval: [8/41, 9/44)
Cutoff-matched connected state 0: 0 1 0   state 1: 1215/1372 157/1372 0   cost interval: [1/4, 3/11)
Common-cost connected state 0: 0 1 0   state 1: 2497/2744 247/2744 0   cost interval: [1/5, 9/41)
Cutoff-matched minus gapped: state-1 proof +51/98, lower error +5/98.
With a strict private gap, an upper trap exists iff V<=191/365 on (2/5,3/5).
All exact mechanism checks passed.

